Anchored advected interfaces, Oslo model, and roughness at depinning

There is a plethora of 1-dimensional advected systems with an absorbing boundary: the Toom model of anchored interfaces, the directed exclusion process where in addition to diffusion particles and holes can jump over their right neighbor, simple diffusion with advection, and Oslo sandpiles. All these models share a roughness exponent of $\zeta=1/4$, while the dynamic exponent $z$ varies, depending on the observable. We show that for the first three models $z=1$, $z=2$, and $z=1/2$ are realized, depending on the observable. The Oslo model is apart with a conjectured dynamic exponent of $z=10/7$. Since the height in the latter is the gradient of the position of a disordered elastic string, this shows that $\zeta =5/4$ for a driven elastic string at depinning.

==> DEP_simulation.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Anchored advected interfaces, Oslo model, and roughness at depinning\n",
    "## Assaf Shapira and Kay Jörg Wiese\n",
    "(tested in  Julia 1.6 and 1.8.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-12-13T14:16:04.966000+01:00",
     "start_time": "2022-12-13T13:15:41.313Z"
    }
   },
   "outputs": [],
   "source": [
    "# libraries and general settings\n",
    "ENV[\"GKS_ENCODING\"]=\"utf8\"\n",
    "using Random\n",
    "using Distributions\n",
    "using ProgressMeter\n",
    "using Plots\n",
    "using LaTeXStrings\n",
    "using DataFrames\n",
    "using GLM\n",
    "\n",
    "default(label=false)\n",
    "\n",
    "function linreg(X,Y)\n",
    "    df = DataFrame(Y=Y,X=X)\n",
    "    fm = @formula(Y ~ 1 + X)\n",
    "    reg = coef(lm(fm, df))\n",
    "    return reg[2],reg[1] #slope, intercept\n",
    "end;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-12-13T14:16:07.787000+01:00",
     "start_time": "2022-12-13T13:15:41.568Z"
    }
   },
   "outputs": [],
   "source": [
    "# A configuration is a vector of 0 and 1. The height function is the cumulative sum: \n",
    "# h = cumsum(c) - ρL\n",
    "\n",
    "# initial configuration\n",
    "function random_c(L::Int, ρ)\n",
    "    z = round(Int,L * ρ)\n",
    "    c = [ones(Int,z)..., zeros(Int,L-z)...]\n",
    "    shuffle!(c)\n",
    "    return c\n",
    "end\n",
    "\n",
    "# SEP step: exchange two neighboring sites (transitions 1 and 2 of section 2.1).\n",
    "# The left boundary is Dirichlet.\n",
    "# The right boundary is open, i.e., we assume a random occupation at site L+1\n",
    "function sep_step(c::Vector{Int}, ρ)\n",
    "    L = length(c)\n",
    "    i = rand(1:L)\n",
    "    if i==L\n",
    "        c[L]= Int(rand()<ρ)\n",
    "    else\n",
    "        tmp = c[i]\n",
    "        c[i] = c[i+1]\n",
    "        c[i+1] = tmp\n",
    "    end\n",
    "end\n",
    "\n",
    "# Directed step (transitions 3 and 4 of section 2.1):\n",
    "# 110 becomes 011 with rate 1\n",
    "# 001 becomes 100 with rate r<1\n",
    "# Left boundary is Dirichlet, right boundary is open, i.e. \n",
    "# random occupations at sites L+1 and L+2\n",
    "function d_step(c::Vector{Int}, ρ, r)\n",
    "    L = length(c)\n",
    "    i = rand(1:L)\n",
    "    if i < L-1\n",
    "        if c[i] == 1 && c[i+1] == 1 && c[i+2] == 0\n",
    "            c[i] = 0\n",
    "            c[i+2] = 1\n",
    "        elseif c[i] == 0 && c[i+1] == 0 && c[i+2] == 1\n",
    "            if rand() < r\n",
    "                c[i] = 1\n",
    "                c[i+2] = 0\n",
    "            end\n",
    "        end\n",
    "    elseif i == L-1\n",
    "        if c[i] == 1 && c[i+1] == 1\n",
    "            c[i] == Int(rand()<ρ)\n",
    "        elseif c[i] == 0 && c[i+1] == 0\n",
    "            c[i] == Int(rand()<ρ*r)\n",
    "        end\n",
    "    else #i==L\n",
    "        if c[i] == 1\n",
    "            c[i] = Int(rand()>ρ*(1-ρ))\n",
    "        else\n",
    "            c[i] = Int(rand()<r*(1-ρ)*ρ)\n",
    "        end\n",
    "    end\n",
    "end\n",
    "\n",
    "# the full update used in the simulation\n",
    "function DEP_step(c::Vector{Int}, ρ, r)\n",
    "    if rand()>(1+r)/(3+r)\n",
    "        d_step(c, ρ, r)\n",
    "    else\n",
    "        sep_step(c, ρ)\n",
    "    end\n",
    "end;"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Main routine to estimate the roughness"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-12-14T05:27:43.768000+01:00",
     "start_time": "2022-12-13T13:15:42.857Z"
    }
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[32mProgress: 100%|█████████████████████████████████████████| Time: 1 days, 0:00:57\u001b[39mm\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "empirical densiy = 0.5000282907149085\n"
     ]
    },
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip360\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip360)\" d=\"M0 1600 L2400 1600 L2400 0 L0 0  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip361\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip360)\" d=\"M172.015 1486.45 L2352.76 1486.45 L2352.76 47.2441 L172.015 47.2441  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip362\">\n",
       "    <rect x=\"172\" y=\"47\" width=\"2182\" height=\"1440\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip362)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"231.723,1486.45 231.723,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip362)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"734.485,1486.45 734.485,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip362)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1237.25,1486.45 1237.25,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip362)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1740.01,1486.45 1740.01,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip362)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"2242.77,1486.45 2242.77,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip360)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"172.015,1486.45 2352.76,1486.45 \"/>\n",
       "<polyline clip-path=\"url(#clip360)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"231.723,1486.45 231.723,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip360)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"734.485,1486.45 734.485,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip360)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1237.25,1486.45 1237.25,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip360)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1740.01,1486.45 1740.01,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip360)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"2242.77,1486.45 2242.77,1467.55 \"/>\n",
       "<path clip-path=\"url(#clip360)\" d=\"M231.723 1517.37 Q228.112 1517.37 226.283 1520.93 Q224.478 1524.47 224.478 1531.6 Q224.478 1538.71 226.283 1542.27 Q228.112 1545.82 231.723 1545.82 Q235.357 1545.82 237.163 1542.27 Q238.991 1538.71 238.991 1531.6 Q238.991 1524.47 237.163 1520.93 Q235.357 1517.37 231.723 1517.37 M231.723 1513.66 Q237.533 1513.66 240.589 1518.27 Q243.667 1522.85 243.667 1531.6 Q243.667 1540.33 240.589 1544.94 Q237.533 1549.52 231.723 1549.52 Q225.913 1549.52 222.834 1544.94 Q219.778 1540.33 219.778 1531.6 Q219.778 1522.85 222.834 1518.27 Q225.913 1513.66 231.723 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M698.177 1544.91 L714.497 1544.91 L714.497 1548.85 L692.552 1548.85 L692.552 1544.91 Q695.214 1542.16 699.798 1537.53 Q704.404 1532.88 705.585 1531.53 Q707.83 1529.01 708.71 1527.27 Q709.613 1525.51 709.613 1523.82 Q709.613 1521.07 707.668 1519.33 Q705.747 1517.6 702.645 1517.6 Q700.446 1517.6 697.992 1518.36 Q695.562 1519.13 692.784 1520.68 L692.784 1515.95 Q695.608 1514.82 698.062 1514.24 Q700.515 1513.66 702.552 1513.66 Q707.923 1513.66 711.117 1516.35 Q714.312 1519.03 714.312 1523.52 Q714.312 1525.65 713.501 1527.57 Q712.714 1529.47 710.608 1532.07 Q710.029 1532.74 706.927 1535.95 Q703.825 1539.15 698.177 1544.91 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M724.358 1514.29 L742.714 1514.29 L742.714 1518.22 L728.64 1518.22 L728.64 1526.7 Q729.659 1526.35 730.677 1526.19 Q731.696 1526 732.714 1526 Q738.501 1526 741.881 1529.17 Q745.26 1532.34 745.26 1537.76 Q745.26 1543.34 741.788 1546.44 Q738.316 1549.52 731.997 1549.52 Q729.821 1549.52 727.552 1549.15 Q725.307 1548.78 722.899 1548.04 L722.899 1543.34 Q724.983 1544.47 727.205 1545.03 Q729.427 1545.58 731.904 1545.58 Q735.909 1545.58 738.247 1543.48 Q740.585 1541.37 740.585 1537.76 Q740.585 1534.15 738.247 1532.04 Q735.909 1529.94 731.904 1529.94 Q730.029 1529.94 728.154 1530.35 Q726.302 1530.77 724.358 1531.65 L724.358 1514.29 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M764.473 1517.37 Q760.862 1517.37 759.034 1520.93 Q757.228 1524.47 757.228 1531.6 Q757.228 1538.71 759.034 1542.27 Q760.862 1545.82 764.473 1545.82 Q768.108 1545.82 769.913 1542.27 Q771.742 1538.71 771.742 1531.6 Q771.742 1524.47 769.913 1520.93 Q768.108 1517.37 764.473 1517.37 M764.473 1513.66 Q770.283 1513.66 773.339 1518.27 Q776.418 1522.85 776.418 1531.6 Q776.418 1540.33 773.339 1544.94 Q770.283 1549.52 764.473 1549.52 Q758.663 1549.52 755.584 1544.94 Q752.529 1540.33 752.529 1531.6 Q752.529 1522.85 755.584 1518.27 Q758.663 1513.66 764.473 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M1196.87 1514.29 L1215.22 1514.29 L1215.22 1518.22 L1201.15 1518.22 L1201.15 1526.7 Q1202.17 1526.35 1203.18 1526.19 Q1204.2 1526 1205.22 1526 Q1211.01 1526 1214.39 1529.17 Q1217.77 1532.34 1217.77 1537.76 Q1217.77 1543.34 1214.3 1546.44 Q1210.82 1549.52 1204.5 1549.52 Q1202.33 1549.52 1200.06 1549.15 Q1197.81 1548.78 1195.41 1548.04 L1195.41 1543.34 Q1197.49 1544.47 1199.71 1545.03 Q1201.93 1545.58 1204.41 1545.58 Q1208.42 1545.58 1210.75 1543.48 Q1213.09 1541.37 1213.09 1537.76 Q1213.09 1534.15 1210.75 1532.04 Q1208.42 1529.94 1204.41 1529.94 Q1202.54 1529.94 1200.66 1530.35 Q1198.81 1530.77 1196.87 1531.65 L1196.87 1514.29 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M1236.98 1517.37 Q1233.37 1517.37 1231.54 1520.93 Q1229.74 1524.47 1229.74 1531.6 Q1229.74 1538.71 1231.54 1542.27 Q1233.37 1545.82 1236.98 1545.82 Q1240.62 1545.82 1242.42 1542.27 Q1244.25 1538.71 1244.25 1531.6 Q1244.25 1524.47 1242.42 1520.93 Q1240.62 1517.37 1236.98 1517.37 M1236.98 1513.66 Q1242.79 1513.66 1245.85 1518.27 Q1248.93 1522.85 1248.93 1531.6 Q1248.93 1540.33 1245.85 1544.94 Q1242.79 1549.52 1236.98 1549.52 Q1231.17 1549.52 1228.09 1544.94 Q1225.04 1540.33 1225.04 1531.6 Q1225.04 1522.85 1228.09 1518.27 Q1231.17 1513.66 1236.98 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M1267.14 1517.37 Q1263.53 1517.37 1261.7 1520.93 Q1259.9 1524.47 1259.9 1531.6 Q1259.9 1538.71 1261.7 1542.27 Q1263.53 1545.82 1267.14 1545.82 Q1270.78 1545.82 1272.58 1542.27 Q1274.41 1538.71 1274.41 1531.6 Q1274.41 1524.47 1272.58 1520.93 Q1270.78 1517.37 1267.14 1517.37 M1267.14 1513.66 Q1272.95 1513.66 1276.01 1518.27 Q1279.09 1522.85 1279.09 1531.6 Q1279.09 1540.33 1276.01 1544.94 Q1272.95 1549.52 1267.14 1549.52 Q1261.33 1549.52 1258.25 1544.94 Q1255.2 1540.33 1255.2 1531.6 Q1255.2 1522.85 1258.25 1518.27 Q1261.33 1513.66 1267.14 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M1698.29 1514.29 L1720.51 1514.29 L1720.51 1516.28 L1707.96 1548.85 L1703.08 1548.85 L1714.88 1518.22 L1698.29 1518.22 L1698.29 1514.29 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M1729.67 1514.29 L1748.03 1514.29 L1748.03 1518.22 L1733.96 1518.22 L1733.96 1526.7 Q1734.97 1526.35 1735.99 1526.19 Q1737.01 1526 1738.03 1526 Q1743.82 1526 1747.2 1529.17 Q1750.58 1532.34 1750.58 1537.76 Q1750.58 1543.34 1747.1 1546.44 Q1743.63 1549.52 1737.31 1549.52 Q1735.14 1549.52 1732.87 1549.15 Q1730.62 1548.78 1728.22 1548.04 L1728.22 1543.34 Q1730.3 1544.47 1732.52 1545.03 Q1734.74 1545.58 1737.22 1545.58 Q1741.22 1545.58 1743.56 1543.48 Q1745.9 1541.37 1745.9 1537.76 Q1745.9 1534.15 1743.56 1532.04 Q1741.22 1529.94 1737.22 1529.94 Q1735.35 1529.94 1733.47 1530.35 Q1731.62 1530.77 1729.67 1531.65 L1729.67 1514.29 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M1769.79 1517.37 Q1766.18 1517.37 1764.35 1520.93 Q1762.54 1524.47 1762.54 1531.6 Q1762.54 1538.71 1764.35 1542.27 Q1766.18 1545.82 1769.79 1545.82 Q1773.42 1545.82 1775.23 1542.27 Q1777.06 1538.71 1777.06 1531.6 Q1777.06 1524.47 1775.23 1520.93 Q1773.42 1517.37 1769.79 1517.37 M1769.79 1513.66 Q1775.6 1513.66 1778.66 1518.27 Q1781.73 1522.85 1781.73 1531.6 Q1781.73 1540.33 1778.66 1544.94 Q1775.6 1549.52 1769.79 1549.52 Q1763.98 1549.52 1760.9 1544.94 Q1757.85 1540.33 1757.85 1531.6 Q1757.85 1522.85 1760.9 1518.27 Q1763.98 1513.66 1769.79 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M2187.3 1544.91 L2194.94 1544.91 L2194.94 1518.55 L2186.63 1520.21 L2186.63 1515.95 L2194.89 1514.29 L2199.57 1514.29 L2199.57 1544.91 L2207.2 1544.91 L2207.2 1548.85 L2187.3 1548.85 L2187.3 1544.91 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M2226.65 1517.37 Q2223.04 1517.37 2221.21 1520.93 Q2219.4 1524.47 2219.4 1531.6 Q2219.4 1538.71 2221.21 1542.27 Q2223.04 1545.82 2226.65 1545.82 Q2230.28 1545.82 2232.09 1542.27 Q2233.92 1538.71 2233.92 1531.6 Q2233.92 1524.47 2232.09 1520.93 Q2230.28 1517.37 2226.65 1517.37 M2226.65 1513.66 Q2232.46 1513.66 2235.51 1518.27 Q2238.59 1522.85 2238.59 1531.6 Q2238.59 1540.33 2235.51 1544.94 Q2232.46 1549.52 2226.65 1549.52 Q2220.84 1549.52 2217.76 1544.94 Q2214.7 1540.33 2214.7 1531.6 Q2214.7 1522.85 2217.76 1518.27 Q2220.84 1513.66 2226.65 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M2256.81 1517.37 Q2253.2 1517.37 2251.37 1520.93 Q2249.57 1524.47 2249.57 1531.6 Q2249.57 1538.71 2251.37 1542.27 Q2253.2 1545.82 2256.81 1545.82 Q2260.45 1545.82 2262.25 1542.27 Q2264.08 1538.71 2264.08 1531.6 Q2264.08 1524.47 2262.25 1520.93 Q2260.45 1517.37 2256.81 1517.37 M2256.81 1513.66 Q2262.62 1513.66 2265.68 1518.27 Q2268.76 1522.85 2268.76 1531.6 Q2268.76 1540.33 2265.68 1544.94 Q2262.62 1549.52 2256.81 1549.52 Q2251 1549.52 2247.92 1544.94 Q2244.87 1540.33 2244.87 1531.6 Q2244.87 1522.85 2247.92 1518.27 Q2251 1513.66 2256.81 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M2286.97 1517.37 Q2283.36 1517.37 2281.53 1520.93 Q2279.73 1524.47 2279.73 1531.6 Q2279.73 1538.71 2281.53 1542.27 Q2283.36 1545.82 2286.97 1545.82 Q2290.61 1545.82 2292.41 1542.27 Q2294.24 1538.71 2294.24 1531.6 Q2294.24 1524.47 2292.41 1520.93 Q2290.61 1517.37 2286.97 1517.37 M2286.97 1513.66 Q2292.78 1513.66 2295.84 1518.27 Q2298.92 1522.85 2298.92 1531.6 Q2298.92 1540.33 2295.84 1544.94 Q2292.78 1549.52 2286.97 1549.52 Q2281.16 1549.52 2278.08 1544.94 Q2275.03 1540.33 2275.03 1531.6 Q2275.03 1522.85 2278.08 1518.27 Q2281.16 1513.66 2286.97 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip362)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"172.015,1447.04 2352.76,1447.04 \"/>\n",
       "<polyline clip-path=\"url(#clip362)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"172.015,1181.61 2352.76,1181.61 \"/>\n",
       "<polyline clip-path=\"url(#clip362)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"172.015,916.187 2352.76,916.187 \"/>\n",
       "<polyline clip-path=\"url(#clip362)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"172.015,650.759 2352.76,650.759 \"/>\n",
       "<polyline clip-path=\"url(#clip362)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"172.015,385.332 2352.76,385.332 \"/>\n",
       "<polyline clip-path=\"url(#clip362)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"172.015,119.904 2352.76,119.904 \"/>\n",
       "<polyline clip-path=\"url(#clip360)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"172.015,1486.45 172.015,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip360)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"172.015,1447.04 190.912,1447.04 \"/>\n",
       "<polyline clip-path=\"url(#clip360)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"172.015,1181.61 190.912,1181.61 \"/>\n",
       "<polyline clip-path=\"url(#clip360)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"172.015,916.187 190.912,916.187 \"/>\n",
       "<polyline clip-path=\"url(#clip360)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"172.015,650.759 190.912,650.759 \"/>\n",
       "<polyline clip-path=\"url(#clip360)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"172.015,385.332 190.912,385.332 \"/>\n",
       "<polyline clip-path=\"url(#clip360)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"172.015,119.904 190.912,119.904 \"/>\n",
       "<path clip-path=\"url(#clip360)\" d=\"M124.07 1432.84 Q120.459 1432.84 118.631 1436.41 Q116.825 1439.95 116.825 1447.08 Q116.825 1454.18 118.631 1457.75 Q120.459 1461.29 124.07 1461.29 Q127.705 1461.29 129.51 1457.75 Q131.339 1454.18 131.339 1447.08 Q131.339 1439.95 129.51 1436.41 Q127.705 1432.84 124.07 1432.84 M124.07 1429.14 Q129.881 1429.14 132.936 1433.74 Q136.015 1438.33 136.015 1447.08 Q136.015 1455.8 132.936 1460.41 Q129.881 1464.99 124.07 1464.99 Q118.26 1464.99 115.182 1460.41 Q112.126 1455.8 112.126 1447.08 Q112.126 1438.33 115.182 1433.74 Q118.26 1429.14 124.07 1429.14 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M54.5569 1194.96 L62.1958 1194.96 L62.1958 1168.59 L53.8856 1170.26 L53.8856 1166 L62.1495 1164.33 L66.8254 1164.33 L66.8254 1194.96 L74.4642 1194.96 L74.4642 1198.89 L54.5569 1198.89 L54.5569 1194.96 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M93.9086 1167.41 Q90.2975 1167.41 88.4688 1170.98 Q86.6632 1174.52 86.6632 1181.65 Q86.6632 1188.76 88.4688 1192.32 Q90.2975 1195.86 93.9086 1195.86 Q97.5428 1195.86 99.3483 1192.32 Q101.177 1188.76 101.177 1181.65 Q101.177 1174.52 99.3483 1170.98 Q97.5428 1167.41 93.9086 1167.41 M93.9086 1163.71 Q99.7187 1163.71 102.774 1168.32 Q105.853 1172.9 105.853 1181.65 Q105.853 1190.38 102.774 1194.98 Q99.7187 1199.57 93.9086 1199.57 Q88.0984 1199.57 85.0197 1194.98 Q81.9642 1190.38 81.9642 1181.65 Q81.9642 1172.9 85.0197 1168.32 Q88.0984 1163.71 93.9086 1163.71 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M124.07 1167.41 Q120.459 1167.41 118.631 1170.98 Q116.825 1174.52 116.825 1181.65 Q116.825 1188.76 118.631 1192.32 Q120.459 1195.86 124.07 1195.86 Q127.705 1195.86 129.51 1192.32 Q131.339 1188.76 131.339 1181.65 Q131.339 1174.52 129.51 1170.98 Q127.705 1167.41 124.07 1167.41 M124.07 1163.71 Q129.881 1163.71 132.936 1168.32 Q136.015 1172.9 136.015 1181.65 Q136.015 1190.38 132.936 1194.98 Q129.881 1199.57 124.07 1199.57 Q118.26 1199.57 115.182 1194.98 Q112.126 1190.38 112.126 1181.65 Q112.126 1172.9 115.182 1168.32 Q118.26 1163.71 124.07 1163.71 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M57.7745 929.532 L74.0939 929.532 L74.0939 933.467 L52.1495 933.467 L52.1495 929.532 Q54.8115 926.777 59.3949 922.148 Q64.0013 917.495 65.1819 916.152 Q67.4272 913.629 68.3068 911.893 Q69.2096 910.134 69.2096 908.444 Q69.2096 905.689 67.2652 903.953 Q65.3439 902.217 62.2421 902.217 Q60.043 902.217 57.5893 902.981 Q55.1588 903.745 52.381 905.296 L52.381 900.574 Q55.2051 899.439 57.6588 898.861 Q60.1124 898.282 62.1495 898.282 Q67.5198 898.282 70.7142 900.967 Q73.9087 903.652 73.9087 908.143 Q73.9087 910.273 73.0985 912.194 Q72.3115 914.092 70.205 916.685 Q69.6263 917.356 66.5245 920.574 Q63.4226 923.768 57.7745 929.532 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M93.9086 901.986 Q90.2975 901.986 88.4688 905.55 Q86.6632 909.092 86.6632 916.222 Q86.6632 923.328 88.4688 926.893 Q90.2975 930.435 93.9086 930.435 Q97.5428 930.435 99.3483 926.893 Q101.177 923.328 101.177 916.222 Q101.177 909.092 99.3483 905.55 Q97.5428 901.986 93.9086 901.986 M93.9086 898.282 Q99.7187 898.282 102.774 902.888 Q105.853 907.472 105.853 916.222 Q105.853 924.949 102.774 929.555 Q99.7187 934.138 93.9086 934.138 Q88.0984 934.138 85.0197 929.555 Q81.9642 924.949 81.9642 916.222 Q81.9642 907.472 85.0197 902.888 Q88.0984 898.282 93.9086 898.282 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M124.07 901.986 Q120.459 901.986 118.631 905.55 Q116.825 909.092 116.825 916.222 Q116.825 923.328 118.631 926.893 Q120.459 930.435 124.07 930.435 Q127.705 930.435 129.51 926.893 Q131.339 923.328 131.339 916.222 Q131.339 909.092 129.51 905.55 Q127.705 901.986 124.07 901.986 M124.07 898.282 Q129.881 898.282 132.936 902.888 Q136.015 907.472 136.015 916.222 Q136.015 924.949 132.936 929.555 Q129.881 934.138 124.07 934.138 Q118.26 934.138 115.182 929.555 Q112.126 924.949 112.126 916.222 Q112.126 907.472 115.182 902.888 Q118.26 898.282 124.07 898.282 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M67.9133 649.405 Q71.2698 650.123 73.1448 652.391 Q75.0429 654.66 75.0429 657.993 Q75.0429 663.109 71.5244 665.91 Q68.0059 668.711 61.5245 668.711 Q59.3486 668.711 57.0338 668.271 Q54.7421 667.854 52.2884 666.998 L52.2884 662.484 Q54.2328 663.618 56.5477 664.197 Q58.8625 664.776 61.3856 664.776 Q65.7837 664.776 68.0754 663.04 Q70.3902 661.303 70.3902 657.993 Q70.3902 654.938 68.2374 653.225 Q66.1078 651.489 62.2884 651.489 L58.2606 651.489 L58.2606 647.646 L62.4735 647.646 Q65.9226 647.646 67.7513 646.28 Q69.58 644.891 69.58 642.299 Q69.58 639.637 67.6819 638.225 Q65.8069 636.79 62.2884 636.79 Q60.3671 636.79 58.168 637.206 Q55.969 637.623 53.3301 638.503 L53.3301 634.336 Q55.9921 633.595 58.3069 633.225 Q60.6449 632.854 62.705 632.854 Q68.0291 632.854 71.1309 635.285 Q74.2327 637.692 74.2327 641.813 Q74.2327 644.683 72.5892 646.674 Q70.9457 648.641 67.9133 649.405 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M93.9086 636.558 Q90.2975 636.558 88.4688 640.123 Q86.6632 643.665 86.6632 650.794 Q86.6632 657.901 88.4688 661.465 Q90.2975 665.007 93.9086 665.007 Q97.5428 665.007 99.3483 661.465 Q101.177 657.901 101.177 650.794 Q101.177 643.665 99.3483 640.123 Q97.5428 636.558 93.9086 636.558 M93.9086 632.854 Q99.7187 632.854 102.774 637.461 Q105.853 642.044 105.853 650.794 Q105.853 659.521 102.774 664.127 Q99.7187 668.711 93.9086 668.711 Q88.0984 668.711 85.0197 664.127 Q81.9642 659.521 81.9642 650.794 Q81.9642 642.044 85.0197 637.461 Q88.0984 632.854 93.9086 632.854 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M124.07 636.558 Q120.459 636.558 118.631 640.123 Q116.825 643.665 116.825 650.794 Q116.825 657.901 118.631 661.465 Q120.459 665.007 124.07 665.007 Q127.705 665.007 129.51 661.465 Q131.339 657.901 131.339 650.794 Q131.339 643.665 129.51 640.123 Q127.705 636.558 124.07 636.558 M124.07 632.854 Q129.881 632.854 132.936 637.461 Q136.015 642.044 136.015 650.794 Q136.015 659.521 132.936 664.127 Q129.881 668.711 124.07 668.711 Q118.26 668.711 115.182 664.127 Q112.126 659.521 112.126 650.794 Q112.126 642.044 115.182 637.461 Q118.26 632.854 124.07 632.854 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M66.5939 372.126 L54.7884 390.575 L66.5939 390.575 L66.5939 372.126 M65.367 368.052 L71.2466 368.052 L71.2466 390.575 L76.1772 390.575 L76.1772 394.464 L71.2466 394.464 L71.2466 402.612 L66.5939 402.612 L66.5939 394.464 L50.9921 394.464 L50.9921 389.95 L65.367 368.052 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M93.9086 371.131 Q90.2975 371.131 88.4688 374.695 Q86.6632 378.237 86.6632 385.367 Q86.6632 392.473 88.4688 396.038 Q90.2975 399.58 93.9086 399.58 Q97.5428 399.58 99.3483 396.038 Q101.177 392.473 101.177 385.367 Q101.177 378.237 99.3483 374.695 Q97.5428 371.131 93.9086 371.131 M93.9086 367.427 Q99.7187 367.427 102.774 372.033 Q105.853 376.617 105.853 385.367 Q105.853 394.094 102.774 398.7 Q99.7187 403.283 93.9086 403.283 Q88.0984 403.283 85.0197 398.7 Q81.9642 394.094 81.9642 385.367 Q81.9642 376.617 85.0197 372.033 Q88.0984 367.427 93.9086 367.427 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M124.07 371.131 Q120.459 371.131 118.631 374.695 Q116.825 378.237 116.825 385.367 Q116.825 392.473 118.631 396.038 Q120.459 399.58 124.07 399.58 Q127.705 399.58 129.51 396.038 Q131.339 392.473 131.339 385.367 Q131.339 378.237 129.51 374.695 Q127.705 371.131 124.07 371.131 M124.07 367.427 Q129.881 367.427 132.936 372.033 Q136.015 376.617 136.015 385.367 Q136.015 394.094 132.936 398.7 Q129.881 403.283 124.07 403.283 Q118.26 403.283 115.182 398.7 Q112.126 394.094 112.126 385.367 Q112.126 376.617 115.182 372.033 Q118.26 367.427 124.07 367.427 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M53.793 102.624 L72.1494 102.624 L72.1494 106.56 L58.0754 106.56 L58.0754 115.032 Q59.0939 114.685 60.1124 114.523 Q61.131 114.337 62.1495 114.337 Q67.9365 114.337 71.3161 117.509 Q74.6957 120.68 74.6957 126.097 Q74.6957 131.675 71.2235 134.777 Q67.7513 137.856 61.4319 137.856 Q59.256 137.856 56.9875 137.485 Q54.7421 137.115 52.3347 136.374 L52.3347 131.675 Q54.418 132.809 56.6402 133.365 Q58.8625 133.921 61.3393 133.921 Q65.3439 133.921 67.6819 131.814 Q70.0198 129.708 70.0198 126.097 Q70.0198 122.485 67.6819 120.379 Q65.3439 118.273 61.3393 118.273 Q59.4643 118.273 57.5893 118.689 Q55.7375 119.106 53.793 119.985 L53.793 102.624 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M93.9086 105.703 Q90.2975 105.703 88.4688 109.268 Q86.6632 112.81 86.6632 119.939 Q86.6632 127.046 88.4688 130.61 Q90.2975 134.152 93.9086 134.152 Q97.5428 134.152 99.3483 130.61 Q101.177 127.046 101.177 119.939 Q101.177 112.81 99.3483 109.268 Q97.5428 105.703 93.9086 105.703 M93.9086 101.999 Q99.7187 101.999 102.774 106.606 Q105.853 111.189 105.853 119.939 Q105.853 128.666 102.774 133.272 Q99.7187 137.856 93.9086 137.856 Q88.0984 137.856 85.0197 133.272 Q81.9642 128.666 81.9642 119.939 Q81.9642 111.189 85.0197 106.606 Q88.0984 101.999 93.9086 101.999 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip360)\" d=\"M124.07 105.703 Q120.459 105.703 118.631 109.268 Q116.825 112.81 116.825 119.939 Q116.825 127.046 118.631 130.61 Q120.459 134.152 124.07 134.152 Q127.705 134.152 129.51 130.61 Q131.339 127.046 131.339 119.939 Q131.339 112.81 129.51 109.268 Q127.705 105.703 124.07 105.703 M124.07 101.999 Q129.881 101.999 132.936 106.606 Q136.015 111.189 136.015 119.939 Q136.015 128.666 132.936 133.272 Q129.881 137.856 124.07 137.856 Q118.26 137.856 115.182 133.272 Q112.126 128.666 112.126 119.939 Q112.126 111.189 115.182 106.606 Q118.26 101.999 124.07 101.999 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip362)\" style=\"stroke:#009af9; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"233.734,1445.72 235.745,1444.39 237.756,1443.06 239.767,1441.73 241.778,1440.41 243.789,1439.08 245.8,1437.75 247.811,1436.43 249.822,1435.1 251.833,1433.77 253.844,1432.45 255.855,1431.12 257.866,1429.79 259.878,1428.47 261.889,1427.14 263.9,1425.81 265.911,1424.49 267.922,1423.16 269.933,1421.83 271.944,1420.5 273.955,1419.18 275.966,1417.85 277.977,1416.52 279.988,1415.19 281.999,1413.87 284.01,1412.54 286.021,1411.21 288.032,1409.88 290.043,1408.56 292.054,1407.23 294.065,1405.9 296.076,1404.57 298.087,1403.25 300.099,1401.92 302.11,1400.59 304.121,1399.27 306.132,1397.94 308.143,1396.61 310.154,1395.29 312.165,1393.96 314.176,1392.63 316.187,1391.31 318.198,1389.98 320.209,1388.65 322.22,1387.33 324.231,1386 326.242,1384.67 328.253,1383.34 330.264,1382.01 332.275,1380.69 334.286,1379.36 336.297,1378.03 338.308,1376.7 340.319,1375.37 342.331,1374.05 344.342,1372.72 346.353,1371.39 348.364,1370.07 350.375,1368.74 352.386,1367.41 354.397,1366.09 356.408,1364.76 358.419,1363.43 360.43,1362.1 362.441,1360.78 364.452,1359.45 366.463,1358.12 368.474,1356.8 370.485,1355.47 372.496,1354.15 374.507,1352.82 376.518,1351.49 378.529,1350.17 380.54,1348.84 382.552,1347.51 384.563,1346.18 386.574,1344.86 388.585,1343.53 390.596,1342.2 392.607,1340.88 394.618,1339.55 396.629,1338.22 398.64,1336.89 400.651,1335.57 402.662,1334.24 404.673,1332.91 406.684,1331.58 408.695,1330.25 410.706,1328.93 412.717,1327.6 414.728,1326.27 416.739,1324.94 418.75,1323.62 420.761,1322.29 422.772,1320.96 424.784,1319.63 426.795,1318.3 428.806,1316.97 430.817,1315.65 432.828,1314.32 434.839,1312.99 436.85,1311.66 438.861,1310.34 440.872,1309.01 442.883,1307.68 444.894,1306.35 446.905,1305.03 448.916,1303.7 450.927,1302.37 452.938,1301.04 454.949,1299.72 456.96,1298.39 458.971,1297.06 460.982,1295.74 462.993,1294.41 465.005,1293.08 467.016,1291.76 469.027,1290.43 471.038,1289.1 473.049,1287.78 475.06,1286.45 477.071,1285.12 479.082,1283.8 481.093,1282.47 483.104,1281.14 485.115,1279.82 487.126,1278.49 489.137,1277.16 491.148,1275.84 493.159,1274.51 495.17,1273.18 497.181,1271.85 499.192,1270.53 501.203,1269.2 503.214,1267.87 505.225,1266.54 507.237,1265.22 509.248,1263.89 511.259,1262.56 513.27,1261.24 515.281,1259.91 517.292,1258.58 519.303,1257.25 521.314,1255.93 523.325,1254.6 525.336,1253.27 527.347,1251.94 529.358,1250.62 531.369,1249.29 533.38,1247.96 535.391,1246.63 537.402,1245.31 539.413,1243.98 541.424,1242.65 543.435,1241.32 545.446,1240 547.458,1238.67 549.469,1237.34 551.48,1236.02 553.491,1234.69 555.502,1233.36 557.513,1232.03 559.524,1230.7 561.535,1229.38 563.546,1228.05 565.557,1226.72 567.568,1225.4 569.579,1224.07 571.59,1222.74 573.601,1221.42 575.612,1220.09 577.623,1218.76 579.634,1217.43 581.645,1216.1 583.656,1214.78 585.667,1213.45 587.678,1212.12 589.69,1210.8 591.701,1209.47 593.712,1208.14 595.723,1206.82 597.734,1205.49 599.745,1204.16 601.756,1202.84 603.767,1201.51 605.778,1200.18 607.789,1198.86 609.8,1197.53 611.811,1196.2 613.822,1194.87 615.833,1193.54 617.844,1192.22 619.855,1190.89 621.866,1189.56 623.877,1188.24 625.888,1186.91 627.899,1185.58 629.911,1184.25 631.922,1182.93 633.933,1181.6 635.944,1180.27 637.955,1178.95 639.966,1177.62 641.977,1176.3 643.988,1174.97 645.999,1173.64 648.01,1172.31 650.021,1170.99 652.032,1169.66 654.043,1168.33 656.054,1167 658.065,1165.68 660.076,1164.35 662.087,1163.02 664.098,1161.69 666.109,1160.37 668.12,1159.04 670.131,1157.71 672.143,1156.39 674.154,1155.06 676.165,1153.73 678.176,1152.41 680.187,1151.08 682.198,1149.75 684.209,1148.43 686.22,1147.1 688.231,1145.78 690.242,1144.45 692.253,1143.12 694.264,1141.8 696.275,1140.47 698.286,1139.14 700.297,1137.81 702.308,1136.49 704.319,1135.16 706.33,1133.83 708.341,1132.5 710.352,1131.18 712.364,1129.85 714.375,1128.52 716.386,1127.2 718.397,1125.87 720.408,1124.54 722.419,1123.21 724.43,1121.89 726.441,1120.56 728.452,1119.23 730.463,1117.9 732.474,1116.58 734.485,1115.25 736.496,1113.92 738.507,1112.59 740.518,1111.27 742.529,1109.94 744.54,1108.61 746.551,1107.29 748.562,1105.96 750.573,1104.63 752.584,1103.3 754.596,1101.98 756.607,1100.65 758.618,1099.32 760.629,1097.99 762.64,1096.67 764.651,1095.34 766.662,1094.01 768.673,1092.69 770.684,1091.36 772.695,1090.03 774.706,1088.7 776.717,1087.38 778.728,1086.05 780.739,1084.72 782.75,1083.39 784.761,1082.07 786.772,1080.74 788.783,1079.41 790.794,1078.09 792.805,1076.76 794.817,1075.43 796.828,1074.11 798.839,1072.78 800.85,1071.45 802.861,1070.13 804.872,1068.8 806.883,1067.48 808.894,1066.15 810.905,1064.82 812.916,1063.5 814.927,1062.17 816.938,1060.84 818.949,1059.52 820.96,1058.19 822.971,1056.87 824.982,1055.54 826.993,1054.21 829.004,1052.88 831.015,1051.56 833.026,1050.23 835.037,1048.9 837.049,1047.57 839.06,1046.25 841.071,1044.92 843.082,1043.59 845.093,1042.26 847.104,1040.93 849.115,1039.61 851.126,1038.28 853.137,1036.95 855.148,1035.63 857.159,1034.3 859.17,1032.97 861.181,1031.64 863.192,1030.32 865.203,1028.99 867.214,1027.66 869.225,1026.33 871.236,1025 873.247,1023.68 875.258,1022.35 877.27,1021.02 879.281,1019.7 881.292,1018.37 883.303,1017.04 885.314,1015.71 887.325,1014.39 889.336,1013.06 891.347,1011.73 893.358,1010.4 895.369,1009.08 897.38,1007.75 899.391,1006.42 901.402,1005.09 903.413,1003.77 905.424,1002.44 907.435,1001.11 909.446,999.786 911.457,998.459 913.468,997.132 915.479,995.805 917.49,994.478 919.502,993.15 921.513,991.824 923.524,990.497 925.535,989.171 927.546,987.845 929.557,986.519 931.568,985.193 933.579,983.867 935.59,982.541 937.601,981.215 939.612,979.888 941.623,978.561 943.634,977.234 945.645,975.906 947.656,974.578 949.667,973.251 951.678,971.925 953.689,970.598 955.7,969.271 957.711,967.945 959.723,966.618 961.734,965.291 963.745,963.963 965.756,962.636 967.767,961.308 969.778,959.981 971.789,958.654 973.8,957.327 975.811,955.999 977.822,954.672 979.833,953.344 981.844,952.017 983.855,950.69 985.866,949.362 987.877,948.034 989.888,946.707 991.899,945.379 993.91,944.051 995.921,942.723 997.932,941.395 999.943,940.067 1001.95,938.739 1003.97,937.412 1005.98,936.083 1007.99,934.755 1010,933.428 1012.01,932.101 1014.02,930.774 1016.03,929.448 1018.04,928.121 1020.05,926.794 1022.07,925.467 1024.08,924.14 1026.09,922.812 1028.1,921.485 1030.11,920.157 1032.12,918.829 1034.13,917.501 1036.14,916.174 1038.15,914.846 1040.16,913.519 1042.18,912.192 1044.19,910.864 1046.2,909.537 1048.21,908.21 1050.22,906.883 1052.23,905.555 1054.24,904.228 1056.25,902.901 1058.26,901.575 1060.27,900.247 1062.29,898.92 1064.3,897.594 1066.31,896.268 1068.32,894.94 1070.33,893.614 1072.34,892.287 1074.35,890.959 1076.36,889.631 1078.37,888.303 1080.39,886.975 1082.4,885.647 1084.41,884.319 1086.42,882.992 1088.43,881.664 1090.44,880.337 1092.45,879.01 1094.46,877.682 1096.47,876.355 1098.48,875.028 1100.5,873.701 1102.51,872.374 1104.52,871.046 1106.53,869.717 1108.54,868.39 1110.55,867.063 1112.56,865.735 1114.57,864.409 1116.58,863.081 1118.6,861.755 1120.61,860.428 1122.62,859.102 1124.63,857.774 1126.64,856.448 1128.65,855.122 1130.66,853.795 1132.67,852.468 1134.68,851.142 1136.69,849.814 1138.71,848.487 1140.72,847.159 1142.73,845.831 1144.74,844.503 1146.75,843.175 1148.76,841.846 1150.77,840.519 1152.78,839.191 1154.79,837.863 1156.81,836.537 1158.82,835.209 1160.83,833.882 1162.84,832.555 1164.85,831.228 1166.86,829.9 1168.87,828.573 1170.88,827.246 1172.89,825.919 1174.9,824.592 1176.92,823.265 1178.93,821.938 1180.94,820.611 1182.95,819.284 1184.96,817.957 1186.97,816.631 1188.98,815.305 1190.99,813.979 1193,812.652 1195.02,811.325 1197.03,809.999 1199.04,808.672 1201.05,807.345 1203.06,806.018 1205.07,804.69 1207.08,803.363 1209.09,802.036 1211.1,800.71 1213.11,799.383 1215.13,798.056 1217.14,796.73 1219.15,795.404 1221.16,794.077 1223.17,792.75 1225.18,791.423 1227.19,790.095 1229.2,788.769 1231.21,787.441 1233.23,786.113 1235.24,784.786 1237.25,783.459 1239.26,782.132 1241.27,780.805 1243.28,779.477 1245.29,778.15 1247.3,776.823 1249.31,775.495 1251.32,774.167 1253.34,772.84 1255.35,771.513 1257.36,770.186 1259.37,768.858 1261.38,767.53 1263.39,766.203 1265.4,764.875 1267.41,763.547 1269.42,762.219 1271.44,760.891 1273.45,759.564 1275.46,758.237 1277.47,756.909 1279.48,755.582 1281.49,754.254 1283.5,752.927 1285.51,751.599 1287.52,750.271 1289.53,748.943 1291.55,747.614 1293.56,746.286 1295.57,744.957 1297.58,743.63 1299.59,742.301 1301.6,740.974 1303.61,739.648 1305.62,738.32 1307.63,736.993 1309.65,735.666 1311.66,734.339 1313.67,733.013 1315.68,731.686 1317.69,730.359 1319.7,729.032 1321.71,727.705 1323.72,726.378 1325.73,725.05 1327.74,723.723 1329.76,722.395 1331.77,721.067 1333.78,719.74 1335.79,718.413 1337.8,717.085 1339.81,715.757 1341.82,714.429 1343.83,713.102 1345.84,711.774 1347.85,710.447 1349.87,709.121 1351.88,707.794 1353.89,706.468 1355.9,705.142 1357.91,703.816 1359.92,702.489 1361.93,701.163 1363.94,699.836 1365.95,698.51 1367.97,697.184 1369.98,695.857 1371.99,694.53 1374,693.204 1376.01,691.878 1378.02,690.551 1380.03,689.224 1382.04,687.898 1384.05,686.571 1386.06,685.244 1388.08,683.917 1390.09,682.591 1392.1,681.264 1394.11,679.936 1396.12,678.609 1398.13,677.282 1400.14,675.954 1402.15,674.628 1404.16,673.3 1406.18,671.973 1408.19,670.645 1410.2,669.318 1412.21,667.991 1414.22,666.664 1416.23,665.337 1418.24,664.009 1420.25,662.681 1422.26,661.353 1424.27,660.025 1426.29,658.697 1428.3,657.369 1430.31,656.041 1432.32,654.713 1434.33,653.385 1436.34,652.057 1438.35,650.729 1440.36,649.402 1442.37,648.075 1444.39,646.748 1446.4,645.421 1448.41,644.094 1450.42,642.766 1452.43,641.439 1454.44,640.112 1456.45,638.785 1458.46,637.458 1460.47,636.131 1462.48,634.804 1464.5,633.477 1466.51,632.151 1468.52,630.823 1470.53,629.496 1472.54,628.169 1474.55,626.842 1476.56,625.515 1478.57,624.189 1480.58,622.861 1482.6,621.534 1484.61,620.207 1486.62,618.88 1488.63,617.553 1490.64,616.225 1492.65,614.898 1494.66,613.571 1496.67,612.244 1498.68,610.916 1500.69,609.589 1502.71,608.262 1504.72,606.934 1506.73,605.607 1508.74,604.279 1510.75,602.952 1512.76,601.626 1514.77,600.299 1516.78,598.971 1518.79,597.643 1520.81,596.316 1522.82,594.989 1524.83,593.662 1526.84,592.336 1528.85,591.009 1530.86,589.681 1532.87,588.354 1534.88,587.027 1536.89,585.7 1538.9,584.373 1540.92,583.046 1542.93,581.72 1544.94,580.393 1546.95,579.066 1548.96,577.74 1550.97,576.413 1552.98,575.086 1554.99,573.758 1557,572.431 1559.02,571.104 1561.03,569.776 1563.04,568.448 1565.05,567.121 1567.06,565.793 1569.07,564.465 1571.08,563.137 1573.09,561.809 1575.1,560.482 1577.11,559.154 1579.13,557.828 1581.14,556.501 1583.15,555.173 1585.16,553.845 1587.17,552.518 1589.18,551.191 1591.19,549.864 1593.2,548.537 1595.21,547.211 1597.22,545.884 1599.24,544.557 1601.25,543.231 1603.26,541.903 1605.27,540.576 1607.28,539.249 1609.29,537.923 1611.3,536.596 1613.31,535.27 1615.32,533.944 1617.34,532.617 1619.35,531.291 1621.36,529.965 1623.37,528.638 1625.38,527.311 1627.39,525.984 1629.4,524.657 1631.41,523.33 1633.42,522.003 1635.43,520.677 1637.45,519.35 1639.46,518.023 1641.47,516.698 1643.48,515.371 1645.49,514.044 1647.5,512.718 1649.51,511.391 1651.52,510.065 1653.53,508.739 1655.55,507.412 1657.56,506.086 1659.57,504.759 1661.58,503.432 1663.59,502.106 1665.6,500.779 1667.61,499.451 1669.62,498.124 1671.63,496.797 1673.64,495.47 1675.66,494.143 1677.67,492.815 1679.68,491.487 1681.69,490.16 1683.7,488.833 1685.71,487.506 1687.72,486.178 1689.73,484.851 1691.74,483.524 1693.76,482.195 1695.77,480.868 1697.78,479.54 1699.79,478.212 1701.8,476.886 1703.81,475.558 1705.82,474.23 1707.83,472.902 1709.84,471.574 1711.85,470.245 1713.87,468.917 1715.88,467.589 1717.89,466.261 1719.9,464.934 1721.91,463.606 1723.92,462.279 1725.93,460.951 1727.94,459.623 1729.95,458.296 1731.97,456.968 1733.98,455.641 1735.99,454.313 1738,452.985 1740.01,451.657 1742.02,450.33 1744.03,449.002 1746.04,447.674 1748.05,446.347 1750.06,445.02 1752.08,443.693 1754.09,442.366 1756.1,441.039 1758.11,439.713 1760.12,438.385 1762.13,437.058 1764.14,435.731 1766.15,434.404 1768.16,433.077 1770.18,431.75 1772.19,430.423 1774.2,429.096 1776.21,427.77 1778.22,426.443 1780.23,425.116 1782.24,423.789 1784.25,422.463 1786.26,421.136 1788.27,419.809 1790.29,418.481 1792.3,417.154 1794.31,415.826 1796.32,414.5 1798.33,413.173 1800.34,411.847 1802.35,410.52 1804.36,409.193 1806.37,407.867 1808.39,406.539 1810.4,405.213 1812.41,403.887 1814.42,402.56 1816.43,401.233 1818.44,399.905 1820.45,398.578 1822.46,397.251 1824.47,395.924 1826.48,394.597 1828.5,393.27 1830.51,391.943 1832.52,390.615 1834.53,389.287 1836.54,387.959 1838.55,386.632 1840.56,385.304 1842.57,383.977 1844.58,382.649 1846.6,381.321 1848.61,379.993 1850.62,378.665 1852.63,377.338 1854.64,376.011 1856.65,374.684 1858.66,373.358 1860.67,372.031 1862.68,370.704 1864.69,369.377 1866.71,368.049 1868.72,366.722 1870.73,365.394 1872.74,364.067 1874.75,362.739 1876.76,361.412 1878.77,360.084 1880.78,358.756 1882.79,357.428 1884.8,356.1 1886.82,354.771 1888.83,353.444 1890.84,352.116 1892.85,350.789 1894.86,349.46 1896.87,348.132 1898.88,346.804 1900.89,345.476 1902.9,344.148 1904.92,342.819 1906.93,341.491 1908.94,340.163 1910.95,338.836 1912.96,337.509 1914.97,336.182 1916.98,334.855 1918.99,333.527 1921,332.2 1923.01,330.872 1925.03,329.544 1927.04,328.216 1929.05,326.888 1931.06,325.561 1933.07,324.233 1935.08,322.906 1937.09,321.579 1939.1,320.251 1941.11,318.924 1943.13,317.596 1945.14,316.269 1947.15,314.943 1949.16,313.616 1951.17,312.289 1953.18,310.962 1955.19,309.635 1957.2,308.308 1959.21,306.981 1961.22,305.654 1963.24,304.326 1965.25,302.999 1967.26,301.671 1969.27,300.344 1971.28,299.017 1973.29,297.689 1975.3,296.361 1977.31,295.033 1979.32,293.705 1981.34,292.377 1983.35,291.049 1985.36,289.722 1987.37,288.394 1989.38,287.067 1991.39,285.74 1993.4,284.413 1995.41,283.086 1997.42,281.759 1999.43,280.432 2001.45,279.104 2003.46,277.776 2005.47,276.449 2007.48,275.121 2009.49,273.794 2011.5,272.467 2013.51,271.14 2015.52,269.812 2017.53,268.484 2019.55,267.156 2021.56,265.829 2023.57,264.502 2025.58,263.175 2027.59,261.847 2029.6,260.52 2031.61,259.192 2033.62,257.865 2035.63,256.538 2037.64,255.21 2039.66,253.883 2041.67,252.554 2043.68,251.226 2045.69,249.899 2047.7,248.571 2049.71,247.244 2051.72,245.916 2053.73,244.589 2055.74,243.261 2057.76,241.934 2059.77,240.607 2061.78,239.279 2063.79,237.952 2065.8,236.625 2067.81,235.298 2069.82,233.972 2071.83,232.644 2073.84,231.317 2075.85,229.989 2077.87,228.662 2079.88,227.334 2081.89,226.007 2083.9,224.681 2085.91,223.354 2087.92,222.026 2089.93,220.699 2091.94,219.372 2093.95,218.045 2095.97,216.718 2097.98,215.391 2099.99,214.064 2102,212.737 2104.01,211.41 2106.02,210.084 2108.03,208.757 2110.04,207.43 2112.05,206.102 2114.06,204.775 2116.08,203.448 2118.09,202.121 2120.1,200.794 2122.11,199.467 2124.12,198.14 2126.13,196.813 2128.14,195.486 2130.15,194.159 2132.16,192.833 2134.18,191.506 2136.19,190.179 2138.2,188.852 2140.21,187.525 2142.22,186.199 2144.23,184.872 2146.24,183.545 2148.25,182.219 2150.26,180.891 2152.27,179.563 2154.29,178.236 2156.3,176.908 2158.31,175.581 2160.32,174.253 2162.33,172.926 2164.34,171.598 2166.35,170.27 2168.36,168.942 2170.37,167.614 2172.38,166.286 2174.4,164.958 2176.41,163.63 2178.42,162.302 2180.43,160.974 2182.44,159.646 2184.45,158.318 2186.46,156.991 2188.47,155.663 2190.48,154.335 2192.5,153.007 2194.51,151.68 2196.52,150.352 2198.53,149.024 2200.54,147.696 2202.55,146.369 2204.56,145.041 2206.57,143.712 2208.58,142.384 2210.59,141.056 2212.61,139.728 2214.62,138.4 2216.63,137.073 2218.64,135.745 2220.65,134.418 2222.66,133.091 2224.67,131.763 2226.68,130.437 2228.69,129.111 2230.71,127.785 2232.72,126.458 2234.73,125.131 2236.74,123.804 2238.75,122.477 2240.76,121.151 2242.77,119.825 2244.78,118.498 2246.79,117.171 2248.8,115.844 2250.82,114.517 2252.83,113.19 2254.84,111.863 2256.85,110.535 2258.86,109.207 2260.87,107.879 2262.88,106.552 2264.89,105.225 2266.9,103.898 2268.92,102.571 2270.93,101.245 2272.94,99.9176 2274.95,98.5904 2276.96,97.2634 2278.97,95.937 2280.98,94.6099 2282.99,93.2836 2285,91.9562 2287.01,90.6292 2289.03,89.3026 2291.04,87.9763 \"/>\n",
       "<polyline clip-path=\"url(#clip362)\" style=\"stroke:#e26f46; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"233.734,1445.71 235.745,1444.39 237.756,1443.06 239.767,1441.73 241.778,1440.41 243.789,1439.08 245.8,1437.75 247.811,1436.42 249.822,1435.1 251.833,1433.77 253.844,1432.44 255.855,1431.12 257.866,1429.79 259.878,1428.46 261.889,1427.13 263.9,1425.81 265.911,1424.48 267.922,1423.15 269.933,1421.83 271.944,1420.5 273.955,1419.17 275.966,1417.84 277.977,1416.52 279.988,1415.19 281.999,1413.86 284.01,1412.54 286.021,1411.21 288.032,1409.88 290.043,1408.56 292.054,1407.23 294.065,1405.9 296.076,1404.57 298.087,1403.25 300.099,1401.92 302.11,1400.59 304.121,1399.27 306.132,1397.94 308.143,1396.61 310.154,1395.28 312.165,1393.96 314.176,1392.63 316.187,1391.3 318.198,1389.98 320.209,1388.65 322.22,1387.32 324.231,1385.99 326.242,1384.67 328.253,1383.34 330.264,1382.01 332.275,1380.69 334.286,1379.36 336.297,1378.03 338.308,1376.7 340.319,1375.38 342.331,1374.05 344.342,1372.72 346.353,1371.4 348.364,1370.07 350.375,1368.74 352.386,1367.41 354.397,1366.09 356.408,1364.76 358.419,1363.43 360.43,1362.11 362.441,1360.78 364.452,1359.45 366.463,1358.12 368.474,1356.8 370.485,1355.47 372.496,1354.14 374.507,1352.82 376.518,1351.49 378.529,1350.16 380.54,1348.83 382.552,1347.51 384.563,1346.18 386.574,1344.85 388.585,1343.53 390.596,1342.2 392.607,1340.87 394.618,1339.54 396.629,1338.22 398.64,1336.89 400.651,1335.56 402.662,1334.24 404.673,1332.91 406.684,1331.58 408.695,1330.25 410.706,1328.93 412.717,1327.6 414.728,1326.27 416.739,1324.95 418.75,1323.62 420.761,1322.29 422.772,1320.96 424.784,1319.64 426.795,1318.31 428.806,1316.98 430.817,1315.66 432.828,1314.33 434.839,1313 436.85,1311.67 438.861,1310.35 440.872,1309.02 442.883,1307.69 444.894,1306.37 446.905,1305.04 448.916,1303.71 450.927,1302.38 452.938,1301.06 454.949,1299.73 456.96,1298.4 458.971,1297.08 460.982,1295.75 462.993,1294.42 465.005,1293.09 467.016,1291.77 469.027,1290.44 471.038,1289.11 473.049,1287.79 475.06,1286.46 477.071,1285.13 479.082,1283.8 481.093,1282.48 483.104,1281.15 485.115,1279.82 487.126,1278.5 489.137,1277.17 491.148,1275.84 493.159,1274.51 495.17,1273.19 497.181,1271.86 499.192,1270.53 501.203,1269.21 503.214,1267.88 505.225,1266.55 507.237,1265.22 509.248,1263.9 511.259,1262.57 513.27,1261.24 515.281,1259.92 517.292,1258.59 519.303,1257.26 521.314,1255.93 523.325,1254.61 525.336,1253.28 527.347,1251.95 529.358,1250.63 531.369,1249.3 533.38,1247.97 535.391,1246.64 537.402,1245.32 539.413,1243.99 541.424,1242.66 543.435,1241.34 545.446,1240.01 547.458,1238.68 549.469,1237.35 551.48,1236.03 553.491,1234.7 555.502,1233.37 557.513,1232.05 559.524,1230.72 561.535,1229.39 563.546,1228.06 565.557,1226.74 567.568,1225.41 569.579,1224.08 571.59,1222.76 573.601,1221.43 575.612,1220.1 577.623,1218.77 579.634,1217.45 581.645,1216.12 583.656,1214.79 585.667,1213.47 587.678,1212.14 589.69,1210.81 591.701,1209.48 593.712,1208.16 595.723,1206.83 597.734,1205.5 599.745,1204.18 601.756,1202.85 603.767,1201.52 605.778,1200.19 607.789,1198.87 609.8,1197.54 611.811,1196.21 613.822,1194.89 615.833,1193.56 617.844,1192.23 619.855,1190.9 621.866,1189.58 623.877,1188.25 625.888,1186.92 627.899,1185.6 629.911,1184.27 631.922,1182.94 633.933,1181.61 635.944,1180.29 637.955,1178.96 639.966,1177.63 641.977,1176.31 643.988,1174.98 645.999,1173.65 648.01,1172.32 650.021,1171 652.032,1169.67 654.043,1168.34 656.054,1167.02 658.065,1165.69 660.076,1164.36 662.087,1163.03 664.098,1161.71 666.109,1160.38 668.12,1159.05 670.131,1157.73 672.143,1156.4 674.154,1155.07 676.165,1153.74 678.176,1152.42 680.187,1151.09 682.198,1149.76 684.209,1148.44 686.22,1147.11 688.231,1145.78 690.242,1144.45 692.253,1143.13 694.264,1141.8 696.275,1140.47 698.286,1139.15 700.297,1137.82 702.308,1136.49 704.319,1135.16 706.33,1133.84 708.341,1132.51 710.352,1131.18 712.364,1129.86 714.375,1128.53 716.386,1127.2 718.397,1125.87 720.408,1124.55 722.419,1123.22 724.43,1121.89 726.441,1120.57 728.452,1119.24 730.463,1117.91 732.474,1116.58 734.485,1115.26 736.496,1113.93 738.507,1112.6 740.518,1111.28 742.529,1109.95 744.54,1108.62 746.551,1107.29 748.562,1105.97 750.573,1104.64 752.584,1103.31 754.596,1101.99 756.607,1100.66 758.618,1099.33 760.629,1098 762.64,1096.68 764.651,1095.35 766.662,1094.02 768.673,1092.7 770.684,1091.37 772.695,1090.04 774.706,1088.71 776.717,1087.39 778.728,1086.06 780.739,1084.73 782.75,1083.41 784.761,1082.08 786.772,1080.75 788.783,1079.42 790.794,1078.1 792.805,1076.77 794.817,1075.44 796.828,1074.12 798.839,1072.79 800.85,1071.46 802.861,1070.13 804.872,1068.81 806.883,1067.48 808.894,1066.15 810.905,1064.83 812.916,1063.5 814.927,1062.17 816.938,1060.84 818.949,1059.52 820.96,1058.19 822.971,1056.86 824.982,1055.54 826.993,1054.21 829.004,1052.88 831.015,1051.56 833.026,1050.23 835.037,1048.9 837.049,1047.57 839.06,1046.25 841.071,1044.92 843.082,1043.59 845.093,1042.27 847.104,1040.94 849.115,1039.61 851.126,1038.28 853.137,1036.96 855.148,1035.63 857.159,1034.3 859.17,1032.98 861.181,1031.65 863.192,1030.32 865.203,1028.99 867.214,1027.67 869.225,1026.34 871.236,1025.01 873.247,1023.69 875.258,1022.36 877.27,1021.03 879.281,1019.7 881.292,1018.38 883.303,1017.05 885.314,1015.72 887.325,1014.4 889.336,1013.07 891.347,1011.74 893.358,1010.41 895.369,1009.09 897.38,1007.76 899.391,1006.43 901.402,1005.11 903.413,1003.78 905.424,1002.45 907.435,1001.12 909.446,999.797 911.457,998.47 913.468,997.142 915.479,995.815 917.49,994.488 919.502,993.161 921.513,991.834 923.524,990.507 925.535,989.18 927.546,987.852 929.557,986.525 931.568,985.198 933.579,983.871 935.59,982.544 937.601,981.217 939.612,979.89 941.623,978.562 943.634,977.235 945.645,975.908 947.656,974.581 949.667,973.254 951.678,971.927 953.689,970.6 955.7,969.273 957.711,967.945 959.723,966.618 961.734,965.291 963.745,963.964 965.756,962.637 967.767,961.31 969.778,959.983 971.789,958.655 973.8,957.328 975.811,956.001 977.822,954.674 979.833,953.347 981.844,952.02 983.855,950.693 985.866,949.365 987.877,948.038 989.888,946.711 991.899,945.384 993.91,944.057 995.921,942.73 997.932,941.403 999.943,940.075 1001.95,938.748 1003.97,937.421 1005.98,936.094 1007.99,934.767 1010,933.44 1012.01,932.113 1014.02,930.786 1016.03,929.458 1018.04,928.131 1020.05,926.804 1022.07,925.477 1024.08,924.15 1026.09,922.823 1028.1,921.496 1030.11,920.168 1032.12,918.841 1034.13,917.514 1036.14,916.187 1038.15,914.86 1040.16,913.533 1042.18,912.206 1044.19,910.878 1046.2,909.551 1048.21,908.224 1050.22,906.897 1052.23,905.57 1054.24,904.243 1056.25,902.916 1058.26,901.588 1060.27,900.261 1062.29,898.934 1064.3,897.607 1066.31,896.28 1068.32,894.953 1070.33,893.626 1072.34,892.299 1074.35,890.971 1076.36,889.644 1078.37,888.317 1080.39,886.99 1082.4,885.663 1084.41,884.336 1086.42,883.009 1088.43,881.681 1090.44,880.354 1092.45,879.027 1094.46,877.7 1096.47,876.373 1098.48,875.046 1100.5,873.719 1102.51,872.391 1104.52,871.064 1106.53,869.737 1108.54,868.41 1110.55,867.083 1112.56,865.756 1114.57,864.429 1116.58,863.101 1118.6,861.774 1120.61,860.447 1122.62,859.12 1124.63,857.793 1126.64,856.466 1128.65,855.139 1130.66,853.812 1132.67,852.484 1134.68,851.157 1136.69,849.83 1138.71,848.503 1140.72,847.176 1142.73,845.849 1144.74,844.522 1146.75,843.194 1148.76,841.867 1150.77,840.54 1152.78,839.213 1154.79,837.886 1156.81,836.559 1158.82,835.232 1160.83,833.904 1162.84,832.577 1164.85,831.25 1166.86,829.923 1168.87,828.596 1170.88,827.269 1172.89,825.942 1174.9,824.615 1176.92,823.287 1178.93,821.96 1180.94,820.633 1182.95,819.306 1184.96,817.979 1186.97,816.652 1188.98,815.325 1190.99,813.997 1193,812.67 1195.02,811.343 1197.03,810.016 1199.04,808.689 1201.05,807.362 1203.06,806.035 1205.07,804.707 1207.08,803.38 1209.09,802.053 1211.1,800.726 1213.11,799.399 1215.13,798.072 1217.14,796.745 1219.15,795.417 1221.16,794.09 1223.17,792.763 1225.18,791.436 1227.19,790.109 1229.2,788.782 1231.21,787.455 1233.23,786.128 1235.24,784.8 1237.25,783.473 1239.26,782.146 1241.27,780.819 1243.28,779.492 1245.29,778.165 1247.3,776.838 1249.31,775.51 1251.32,774.183 1253.34,772.856 1255.35,771.529 1257.36,770.202 1259.37,768.875 1261.38,767.548 1263.39,766.22 1265.4,764.893 1267.41,763.566 1269.42,762.239 1271.44,760.912 1273.45,759.585 1275.46,758.258 1277.47,756.93 1279.48,755.603 1281.49,754.276 1283.5,752.949 1285.51,751.622 1287.52,750.295 1289.53,748.968 1291.55,747.641 1293.56,746.313 1295.57,744.986 1297.58,743.659 1299.59,742.332 1301.6,741.005 1303.61,739.678 1305.62,738.351 1307.63,737.023 1309.65,735.696 1311.66,734.369 1313.67,733.042 1315.68,731.715 1317.69,730.388 1319.7,729.061 1321.71,727.733 1323.72,726.406 1325.73,725.079 1327.74,723.752 1329.76,722.425 1331.77,721.098 1333.78,719.771 1335.79,718.444 1337.8,717.116 1339.81,715.789 1341.82,714.462 1343.83,713.135 1345.84,711.808 1347.85,710.481 1349.87,709.154 1351.88,707.826 1353.89,706.499 1355.9,705.172 1357.91,703.845 1359.92,702.518 1361.93,701.191 1363.94,699.864 1365.95,698.536 1367.97,697.209 1369.98,695.882 1371.99,694.555 1374,693.228 1376.01,691.901 1378.02,690.574 1380.03,689.246 1382.04,687.919 1384.05,686.592 1386.06,685.265 1388.08,683.938 1390.09,682.611 1392.1,681.284 1394.11,679.957 1396.12,678.629 1398.13,677.302 1400.14,675.975 1402.15,674.648 1404.16,673.321 1406.18,671.994 1408.19,670.667 1410.2,669.339 1412.21,668.012 1414.22,666.685 1416.23,665.358 1418.24,664.031 1420.25,662.704 1422.26,661.377 1424.27,660.049 1426.29,658.722 1428.3,657.395 1430.31,656.068 1432.32,654.741 1434.33,653.414 1436.34,652.087 1438.35,650.759 1440.36,649.432 1442.37,648.105 1444.39,646.778 1446.4,645.451 1448.41,644.124 1450.42,642.797 1452.43,641.47 1454.44,640.142 1456.45,638.815 1458.46,637.488 1460.47,636.161 1462.48,634.834 1464.5,633.507 1466.51,632.18 1468.52,630.852 1470.53,629.525 1472.54,628.198 1474.55,626.871 1476.56,625.544 1478.57,624.217 1480.58,622.89 1482.6,621.562 1484.61,620.235 1486.62,618.908 1488.63,617.581 1490.64,616.254 1492.65,614.927 1494.66,613.6 1496.67,612.273 1498.68,610.945 1500.69,609.618 1502.71,608.291 1504.72,606.964 1506.73,605.637 1508.74,604.31 1510.75,602.983 1512.76,601.655 1514.77,600.328 1516.78,599.001 1518.79,597.674 1520.81,596.347 1522.82,595.02 1524.83,593.693 1526.84,592.365 1528.85,591.038 1530.86,589.711 1532.87,588.384 1534.88,587.057 1536.89,585.73 1538.9,584.403 1540.92,583.075 1542.93,581.748 1544.94,580.421 1546.95,579.094 1548.96,577.767 1550.97,576.44 1552.98,575.113 1554.99,573.786 1557,572.458 1559.02,571.131 1561.03,569.804 1563.04,568.477 1565.05,567.15 1567.06,565.823 1569.07,564.496 1571.08,563.168 1573.09,561.841 1575.1,560.514 1577.11,559.187 1579.13,557.86 1581.14,556.533 1583.15,555.206 1585.16,553.878 1587.17,552.551 1589.18,551.224 1591.19,549.897 1593.2,548.57 1595.21,547.243 1597.22,545.916 1599.24,544.588 1601.25,543.261 1603.26,541.934 1605.27,540.607 1607.28,539.28 1609.29,537.953 1611.3,536.626 1613.31,535.299 1615.32,533.971 1617.34,532.644 1619.35,531.317 1621.36,529.99 1623.37,528.663 1625.38,527.336 1627.39,526.009 1629.4,524.681 1631.41,523.354 1633.42,522.027 1635.43,520.7 1637.45,519.373 1639.46,518.046 1641.47,516.719 1643.48,515.391 1645.49,514.064 1647.5,512.737 1649.51,511.41 1651.52,510.083 1653.53,508.756 1655.55,507.429 1657.56,506.101 1659.57,504.774 1661.58,503.447 1663.59,502.12 1665.6,500.793 1667.61,499.466 1669.62,498.139 1671.63,496.812 1673.64,495.484 1675.66,494.157 1677.67,492.83 1679.68,491.503 1681.69,490.176 1683.7,488.849 1685.71,487.522 1687.72,486.194 1689.73,484.867 1691.74,483.54 1693.76,482.213 1695.77,480.886 1697.78,479.559 1699.79,478.232 1701.8,476.904 1703.81,475.577 1705.82,474.25 1707.83,472.923 1709.84,471.596 1711.85,470.269 1713.87,468.942 1715.88,467.615 1717.89,466.287 1719.9,464.96 1721.91,463.633 1723.92,462.306 1725.93,460.979 1727.94,459.652 1729.95,458.325 1731.97,456.997 1733.98,455.67 1735.99,454.343 1738,453.016 1740.01,451.689 1742.02,450.362 1744.03,449.035 1746.04,447.707 1748.05,446.38 1750.06,445.053 1752.08,443.726 1754.09,442.399 1756.1,441.072 1758.11,439.745 1760.12,438.417 1762.13,437.09 1764.14,435.763 1766.15,434.436 1768.16,433.109 1770.18,431.782 1772.19,430.455 1774.2,429.128 1776.21,427.8 1778.22,426.473 1780.23,425.146 1782.24,423.819 1784.25,422.492 1786.26,421.165 1788.27,419.838 1790.29,418.51 1792.3,417.183 1794.31,415.856 1796.32,414.529 1798.33,413.202 1800.34,411.875 1802.35,410.548 1804.36,409.22 1806.37,407.893 1808.39,406.566 1810.4,405.239 1812.41,403.912 1814.42,402.585 1816.43,401.258 1818.44,399.93 1820.45,398.603 1822.46,397.276 1824.47,395.949 1826.48,394.622 1828.5,393.295 1830.51,391.968 1832.52,390.641 1834.53,389.313 1836.54,387.986 1838.55,386.659 1840.56,385.332 1842.57,384.005 1844.58,382.678 1846.6,381.351 1848.61,380.023 1850.62,378.696 1852.63,377.369 1854.64,376.042 1856.65,374.715 1858.66,373.388 1860.67,372.061 1862.68,370.733 1864.69,369.406 1866.71,368.079 1868.72,366.752 1870.73,365.425 1872.74,364.098 1874.75,362.771 1876.76,361.444 1878.77,360.116 1880.78,358.789 1882.79,357.462 1884.8,356.135 1886.82,354.808 1888.83,353.481 1890.84,352.154 1892.85,350.826 1894.86,349.499 1896.87,348.172 1898.88,346.845 1900.89,345.518 1902.9,344.191 1904.92,342.864 1906.93,341.536 1908.94,340.209 1910.95,338.882 1912.96,337.555 1914.97,336.228 1916.98,334.901 1918.99,333.574 1921,332.246 1923.01,330.919 1925.03,329.592 1927.04,328.265 1929.05,326.938 1931.06,325.611 1933.07,324.284 1935.08,322.957 1937.09,321.629 1939.1,320.302 1941.11,318.975 1943.13,317.648 1945.14,316.321 1947.15,314.994 1949.16,313.667 1951.17,312.339 1953.18,311.012 1955.19,309.685 1957.2,308.358 1959.21,307.031 1961.22,305.704 1963.24,304.377 1965.25,303.049 1967.26,301.722 1969.27,300.395 1971.28,299.068 1973.29,297.741 1975.3,296.414 1977.31,295.087 1979.32,293.759 1981.34,292.432 1983.35,291.105 1985.36,289.778 1987.37,288.451 1989.38,287.124 1991.39,285.797 1993.4,284.47 1995.41,283.142 1997.42,281.815 1999.43,280.488 2001.45,279.161 2003.46,277.834 2005.47,276.507 2007.48,275.18 2009.49,273.852 2011.5,272.525 2013.51,271.198 2015.52,269.871 2017.53,268.544 2019.55,267.217 2021.56,265.89 2023.57,264.562 2025.58,263.235 2027.59,261.908 2029.6,260.581 2031.61,259.254 2033.62,257.927 2035.63,256.6 2037.64,255.273 2039.66,253.945 2041.67,252.618 2043.68,251.291 2045.69,249.964 2047.7,248.637 2049.71,247.31 2051.72,245.983 2053.73,244.655 2055.74,243.328 2057.76,242.001 2059.77,240.674 2061.78,239.347 2063.79,238.02 2065.8,236.693 2067.81,235.365 2069.82,234.038 2071.83,232.711 2073.84,231.384 2075.85,230.057 2077.87,228.73 2079.88,227.403 2081.89,226.075 2083.9,224.748 2085.91,223.421 2087.92,222.094 2089.93,220.767 2091.94,219.44 2093.95,218.113 2095.97,216.786 2097.98,215.458 2099.99,214.131 2102,212.804 2104.01,211.477 2106.02,210.15 2108.03,208.823 2110.04,207.496 2112.05,206.168 2114.06,204.841 2116.08,203.514 2118.09,202.187 2120.1,200.86 2122.11,199.533 2124.12,198.206 2126.13,196.878 2128.14,195.551 2130.15,194.224 2132.16,192.897 2134.18,191.57 2136.19,190.243 2138.2,188.916 2140.21,187.588 2142.22,186.261 2144.23,184.934 2146.24,183.607 2148.25,182.28 2150.26,180.953 2152.27,179.626 2154.29,178.299 2156.3,176.971 2158.31,175.644 2160.32,174.317 2162.33,172.99 2164.34,171.663 2166.35,170.336 2168.36,169.009 2170.37,167.681 2172.38,166.354 2174.4,165.027 2176.41,163.7 2178.42,162.373 2180.43,161.046 2182.44,159.719 2184.45,158.391 2186.46,157.064 2188.47,155.737 2190.48,154.41 2192.5,153.083 2194.51,151.756 2196.52,150.429 2198.53,149.101 2200.54,147.774 2202.55,146.447 2204.56,145.12 2206.57,143.793 2208.58,142.466 2210.59,141.139 2212.61,139.812 2214.62,138.484 2216.63,137.157 2218.64,135.83 2220.65,134.503 2222.66,133.176 2224.67,131.849 2226.68,130.522 2228.69,129.194 2230.71,127.867 2232.72,126.54 2234.73,125.213 2236.74,123.886 2238.75,122.559 2240.76,121.232 2242.77,119.904 2244.78,118.577 2246.79,117.25 2248.8,115.923 2250.82,114.596 2252.83,113.269 2254.84,111.942 2256.85,110.615 2258.86,109.287 2260.87,107.96 2262.88,106.633 2264.89,105.306 2266.9,103.979 2268.92,102.652 2270.93,101.325 2272.94,99.9974 2274.95,98.6703 2276.96,97.3431 2278.97,96.016 2280.98,94.6889 2282.99,93.3617 2285,92.0346 2287.01,90.7074 2289.03,89.3803 2291.04,88.0532 \"/>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# model parameters: rate r and system size L\n",
    "r = 1\n",
    "ρ = r/(1+r)  # we simulate the critical density\n",
    "L = 2^10      \n",
    "N = 10*L^3   # number of single-site updates\n",
    "# the simultion time is N/L/(3+r)\n",
    "\n",
    "# initialization \n",
    "c = random_c(L,ρ)\n",
    "# relax the system before measurement\n",
    "for i in 1:4*L^2\n",
    "    DEP_step(c, ρ, r)\n",
    "end\n",
    "\n",
    "#initialize empty vectors\n",
    "h_avg = zeros(L)\n",
    "h2_avg = zeros(L)\n",
    "h = zeros(L)\n",
    "\n",
    "@showprogress for i in 1:N\n",
    "    DEP_step(c, ρ, r)\n",
    "    h = cumsum(c) # the cumulative sum\n",
    "    h_avg .+= h\n",
    "    h2_avg .+= h .^2\n",
    "end\n",
    "\n",
    "h_avg ./= N\n",
    "h2_avg ./= N\n",
    "h_var = h2_avg .- h_avg.^2\n",
    "\n",
    "println(\"empirical densiy = \",h_avg[L]/L)\n",
    "\n",
    "plot(h_avg)\n",
    "plot!(ρ*(1:L))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-12-14T05:27:52.572000+01:00",
     "start_time": "2022-12-13T13:15:43.241Z"
    }
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\langle h(x)^2 \\rangle ^2 = 0.14 x + -2.047$"
      ],
      "text/plain": [
       "L\"$\\langle h(x)^2 \\rangle ^2 = 0.14 x + -2.047$\""
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip400\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip400)\" d=\"M0 1600 L2400 1600 L2400 0 L0 0  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip401\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip400)\" d=\"M169.121 1486.45 L2352.76 1486.45 L2352.76 47.2441 L169.121 47.2441  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip402\">\n",
       "    <rect x=\"169\" y=\"47\" width=\"2185\" height=\"1440\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"228.909,1486.45 228.909,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"732.338,1486.45 732.338,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1235.77,1486.45 1235.77,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1739.2,1486.45 1739.2,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"2242.63,1486.45 2242.63,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"169.121,1486.45 2352.76,1486.45 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"228.909,1486.45 228.909,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"732.338,1486.45 732.338,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1235.77,1486.45 1235.77,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1739.2,1486.45 1739.2,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"2242.63,1486.45 2242.63,1467.55 \"/>\n",
       "<path clip-path=\"url(#clip400)\" d=\"M228.909 1517.37 Q225.297 1517.37 223.469 1520.93 Q221.663 1524.47 221.663 1531.6 Q221.663 1538.71 223.469 1542.27 Q225.297 1545.82 228.909 1545.82 Q232.543 1545.82 234.348 1542.27 Q236.177 1538.71 236.177 1531.6 Q236.177 1524.47 234.348 1520.93 Q232.543 1517.37 228.909 1517.37 M228.909 1513.66 Q234.719 1513.66 237.774 1518.27 Q240.853 1522.85 240.853 1531.6 Q240.853 1540.33 237.774 1544.94 Q234.719 1549.52 228.909 1549.52 Q223.098 1549.52 220.02 1544.94 Q216.964 1540.33 216.964 1531.6 Q216.964 1522.85 220.02 1518.27 Q223.098 1513.66 228.909 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M696.03 1544.91 L712.35 1544.91 L712.35 1548.85 L690.405 1548.85 L690.405 1544.91 Q693.067 1542.16 697.651 1537.53 Q702.257 1532.88 703.438 1531.53 Q705.683 1529.01 706.563 1527.27 Q707.465 1525.51 707.465 1523.82 Q707.465 1521.07 705.521 1519.33 Q703.6 1517.6 700.498 1517.6 Q698.299 1517.6 695.845 1518.36 Q693.414 1519.13 690.637 1520.68 L690.637 1515.95 Q693.461 1514.82 695.914 1514.24 Q698.368 1513.66 700.405 1513.66 Q705.776 1513.66 708.97 1516.35 Q712.164 1519.03 712.164 1523.52 Q712.164 1525.65 711.354 1527.57 Q710.567 1529.47 708.461 1532.07 Q707.882 1532.74 704.78 1535.95 Q701.678 1539.15 696.03 1544.91 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M722.211 1514.29 L740.567 1514.29 L740.567 1518.22 L726.493 1518.22 L726.493 1526.7 Q727.511 1526.35 728.53 1526.19 Q729.549 1526 730.567 1526 Q736.354 1526 739.734 1529.17 Q743.113 1532.34 743.113 1537.76 Q743.113 1543.34 739.641 1546.44 Q736.169 1549.52 729.849 1549.52 Q727.674 1549.52 725.405 1549.15 Q723.16 1548.78 720.752 1548.04 L720.752 1543.34 Q722.836 1544.47 725.058 1545.03 Q727.28 1545.58 729.757 1545.58 Q733.761 1545.58 736.099 1543.48 Q738.437 1541.37 738.437 1537.76 Q738.437 1534.15 736.099 1532.04 Q733.761 1529.94 729.757 1529.94 Q727.882 1529.94 726.007 1530.35 Q724.155 1530.77 722.211 1531.65 L722.211 1514.29 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M762.326 1517.37 Q758.715 1517.37 756.886 1520.93 Q755.081 1524.47 755.081 1531.6 Q755.081 1538.71 756.886 1542.27 Q758.715 1545.82 762.326 1545.82 Q765.96 1545.82 767.766 1542.27 Q769.595 1538.71 769.595 1531.6 Q769.595 1524.47 767.766 1520.93 Q765.96 1517.37 762.326 1517.37 M762.326 1513.66 Q768.136 1513.66 771.192 1518.27 Q774.271 1522.85 774.271 1531.6 Q774.271 1540.33 771.192 1544.94 Q768.136 1549.52 762.326 1549.52 Q756.516 1549.52 753.437 1544.94 Q750.382 1540.33 750.382 1531.6 Q750.382 1522.85 753.437 1518.27 Q756.516 1513.66 762.326 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M1195.39 1514.29 L1213.74 1514.29 L1213.74 1518.22 L1199.67 1518.22 L1199.67 1526.7 Q1200.69 1526.35 1201.7 1526.19 Q1202.72 1526 1203.74 1526 Q1209.53 1526 1212.91 1529.17 Q1216.29 1532.34 1216.29 1537.76 Q1216.29 1543.34 1212.82 1546.44 Q1209.34 1549.52 1203.02 1549.52 Q1200.85 1549.52 1198.58 1549.15 Q1196.33 1548.78 1193.93 1548.04 L1193.93 1543.34 Q1196.01 1544.47 1198.23 1545.03 Q1200.45 1545.58 1202.93 1545.58 Q1206.94 1545.58 1209.27 1543.48 Q1211.61 1541.37 1211.61 1537.76 Q1211.61 1534.15 1209.27 1532.04 Q1206.94 1529.94 1202.93 1529.94 Q1201.06 1529.94 1199.18 1530.35 Q1197.33 1530.77 1195.39 1531.65 L1195.39 1514.29 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M1235.5 1517.37 Q1231.89 1517.37 1230.06 1520.93 Q1228.26 1524.47 1228.26 1531.6 Q1228.26 1538.71 1230.06 1542.27 Q1231.89 1545.82 1235.5 1545.82 Q1239.14 1545.82 1240.94 1542.27 Q1242.77 1538.71 1242.77 1531.6 Q1242.77 1524.47 1240.94 1520.93 Q1239.14 1517.37 1235.5 1517.37 M1235.5 1513.66 Q1241.31 1513.66 1244.37 1518.27 Q1247.45 1522.85 1247.45 1531.6 Q1247.45 1540.33 1244.37 1544.94 Q1241.31 1549.52 1235.5 1549.52 Q1229.69 1549.52 1226.61 1544.94 Q1223.56 1540.33 1223.56 1531.6 Q1223.56 1522.85 1226.61 1518.27 Q1229.69 1513.66 1235.5 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M1265.66 1517.37 Q1262.05 1517.37 1260.22 1520.93 Q1258.42 1524.47 1258.42 1531.6 Q1258.42 1538.71 1260.22 1542.27 Q1262.05 1545.82 1265.66 1545.82 Q1269.3 1545.82 1271.1 1542.27 Q1272.93 1538.71 1272.93 1531.6 Q1272.93 1524.47 1271.1 1520.93 Q1269.3 1517.37 1265.66 1517.37 M1265.66 1513.66 Q1271.47 1513.66 1274.53 1518.27 Q1277.61 1522.85 1277.61 1531.6 Q1277.61 1540.33 1274.53 1544.94 Q1271.47 1549.52 1265.66 1549.52 Q1259.85 1549.52 1256.77 1544.94 Q1253.72 1540.33 1253.72 1531.6 Q1253.72 1522.85 1256.77 1518.27 Q1259.85 1513.66 1265.66 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M1697.47 1514.29 L1719.69 1514.29 L1719.69 1516.28 L1707.15 1548.85 L1702.26 1548.85 L1714.07 1518.22 L1697.47 1518.22 L1697.47 1514.29 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M1728.86 1514.29 L1747.22 1514.29 L1747.22 1518.22 L1733.14 1518.22 L1733.14 1526.7 Q1734.16 1526.35 1735.18 1526.19 Q1736.2 1526 1737.22 1526 Q1743 1526 1746.38 1529.17 Q1749.76 1532.34 1749.76 1537.76 Q1749.76 1543.34 1746.29 1546.44 Q1742.82 1549.52 1736.5 1549.52 Q1734.32 1549.52 1732.06 1549.15 Q1729.81 1548.78 1727.4 1548.04 L1727.4 1543.34 Q1729.49 1544.47 1731.71 1545.03 Q1733.93 1545.58 1736.41 1545.58 Q1740.41 1545.58 1742.75 1543.48 Q1745.09 1541.37 1745.09 1537.76 Q1745.09 1534.15 1742.75 1532.04 Q1740.41 1529.94 1736.41 1529.94 Q1734.53 1529.94 1732.66 1530.35 Q1730.81 1530.77 1728.86 1531.65 L1728.86 1514.29 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M1768.98 1517.37 Q1765.37 1517.37 1763.54 1520.93 Q1761.73 1524.47 1761.73 1531.6 Q1761.73 1538.71 1763.54 1542.27 Q1765.37 1545.82 1768.98 1545.82 Q1772.61 1545.82 1774.42 1542.27 Q1776.24 1538.71 1776.24 1531.6 Q1776.24 1524.47 1774.42 1520.93 Q1772.61 1517.37 1768.98 1517.37 M1768.98 1513.66 Q1774.79 1513.66 1777.84 1518.27 Q1780.92 1522.85 1780.92 1531.6 Q1780.92 1540.33 1777.84 1544.94 Q1774.79 1549.52 1768.98 1549.52 Q1763.17 1549.52 1760.09 1544.94 Q1757.03 1540.33 1757.03 1531.6 Q1757.03 1522.85 1760.09 1518.27 Q1763.17 1513.66 1768.98 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M2187.15 1544.91 L2194.79 1544.91 L2194.79 1518.55 L2186.48 1520.21 L2186.48 1515.95 L2194.74 1514.29 L2199.42 1514.29 L2199.42 1544.91 L2207.06 1544.91 L2207.06 1548.85 L2187.15 1548.85 L2187.15 1544.91 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M2226.5 1517.37 Q2222.89 1517.37 2221.06 1520.93 Q2219.26 1524.47 2219.26 1531.6 Q2219.26 1538.71 2221.06 1542.27 Q2222.89 1545.82 2226.5 1545.82 Q2230.14 1545.82 2231.94 1542.27 Q2233.77 1538.71 2233.77 1531.6 Q2233.77 1524.47 2231.94 1520.93 Q2230.14 1517.37 2226.5 1517.37 M2226.5 1513.66 Q2232.31 1513.66 2235.37 1518.27 Q2238.45 1522.85 2238.45 1531.6 Q2238.45 1540.33 2235.37 1544.94 Q2232.31 1549.52 2226.5 1549.52 Q2220.69 1549.52 2217.61 1544.94 Q2214.56 1540.33 2214.56 1531.6 Q2214.56 1522.85 2217.61 1518.27 Q2220.69 1513.66 2226.5 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M2256.66 1517.37 Q2253.05 1517.37 2251.23 1520.93 Q2249.42 1524.47 2249.42 1531.6 Q2249.42 1538.71 2251.23 1542.27 Q2253.05 1545.82 2256.66 1545.82 Q2260.3 1545.82 2262.1 1542.27 Q2263.93 1538.71 2263.93 1531.6 Q2263.93 1524.47 2262.1 1520.93 Q2260.3 1517.37 2256.66 1517.37 M2256.66 1513.66 Q2262.48 1513.66 2265.53 1518.27 Q2268.61 1522.85 2268.61 1531.6 Q2268.61 1540.33 2265.53 1544.94 Q2262.48 1549.52 2256.66 1549.52 Q2250.85 1549.52 2247.78 1544.94 Q2244.72 1540.33 2244.72 1531.6 Q2244.72 1522.85 2247.78 1518.27 Q2250.85 1513.66 2256.66 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M2286.83 1517.37 Q2283.22 1517.37 2281.39 1520.93 Q2279.58 1524.47 2279.58 1531.6 Q2279.58 1538.71 2281.39 1542.27 Q2283.22 1545.82 2286.83 1545.82 Q2290.46 1545.82 2292.27 1542.27 Q2294.1 1538.71 2294.1 1531.6 Q2294.1 1524.47 2292.27 1520.93 Q2290.46 1517.37 2286.83 1517.37 M2286.83 1513.66 Q2292.64 1513.66 2295.69 1518.27 Q2298.77 1522.85 2298.77 1531.6 Q2298.77 1540.33 2295.69 1544.94 Q2292.64 1549.52 2286.83 1549.52 Q2281.02 1549.52 2277.94 1544.94 Q2274.88 1540.33 2274.88 1531.6 Q2274.88 1522.85 2277.94 1518.27 Q2281.02 1513.66 2286.83 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"169.121,1428.69 2352.76,1428.69 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"169.121,982.349 2352.76,982.349 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"169.121,536.006 2352.76,536.006 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"169.121,89.6638 2352.76,89.6638 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"169.121,1486.45 169.121,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"169.121,1428.69 188.019,1428.69 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"169.121,982.349 188.019,982.349 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"169.121,536.006 188.019,536.006 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"169.121,89.6638 188.019,89.6638 \"/>\n",
       "<path clip-path=\"url(#clip400)\" d=\"M121.177 1414.49 Q117.566 1414.49 115.737 1418.06 Q113.932 1421.6 113.932 1428.73 Q113.932 1435.83 115.737 1439.4 Q117.566 1442.94 121.177 1442.94 Q124.811 1442.94 126.617 1439.4 Q128.445 1435.83 128.445 1428.73 Q128.445 1421.6 126.617 1418.06 Q124.811 1414.49 121.177 1414.49 M121.177 1410.79 Q126.987 1410.79 130.043 1415.39 Q133.121 1419.98 133.121 1428.73 Q133.121 1437.45 130.043 1442.06 Q126.987 1446.64 121.177 1446.64 Q115.367 1446.64 112.288 1442.06 Q109.233 1437.45 109.233 1428.73 Q109.233 1419.98 112.288 1415.39 Q115.367 1410.79 121.177 1410.79 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M81.0614 965.069 L99.4178 965.069 L99.4178 969.004 L85.3438 969.004 L85.3438 977.477 Q86.3623 977.129 87.3808 976.967 Q88.3993 976.782 89.4178 976.782 Q95.2049 976.782 98.5845 979.953 Q101.964 983.125 101.964 988.541 Q101.964 994.12 98.4919 997.222 Q95.0197 1000.3 88.7003 1000.3 Q86.5243 1000.3 84.2558 999.93 Q82.0105 999.56 79.6031 998.819 L79.6031 994.12 Q81.6864 995.254 83.9086 995.81 Q86.1308 996.365 88.6077 996.365 Q92.6123 996.365 94.9502 994.259 Q97.2882 992.152 97.2882 988.541 Q97.2882 984.93 94.9502 982.824 Q92.6123 980.717 88.6077 980.717 Q86.7327 980.717 84.8577 981.134 Q83.0058 981.551 81.0614 982.43 L81.0614 965.069 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M121.177 968.148 Q117.566 968.148 115.737 971.713 Q113.932 975.254 113.932 982.384 Q113.932 989.49 115.737 993.055 Q117.566 996.597 121.177 996.597 Q124.811 996.597 126.617 993.055 Q128.445 989.49 128.445 982.384 Q128.445 975.254 126.617 971.713 Q124.811 968.148 121.177 968.148 M121.177 964.444 Q126.987 964.444 130.043 969.051 Q133.121 973.634 133.121 982.384 Q133.121 991.111 130.043 995.717 Q126.987 1000.3 121.177 1000.3 Q115.367 1000.3 112.288 995.717 Q109.233 991.111 109.233 982.384 Q109.233 973.634 112.288 969.051 Q115.367 964.444 121.177 964.444 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M51.6634 549.351 L59.3023 549.351 L59.3023 522.986 L50.9921 524.652 L50.9921 520.393 L59.256 518.726 L63.9319 518.726 L63.9319 549.351 L71.5707 549.351 L71.5707 553.286 L51.6634 553.286 L51.6634 549.351 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M91.0151 521.805 Q87.404 521.805 85.5753 525.37 Q83.7697 528.912 83.7697 536.041 Q83.7697 543.148 85.5753 546.712 Q87.404 550.254 91.0151 550.254 Q94.6493 550.254 96.4548 546.712 Q98.2835 543.148 98.2835 536.041 Q98.2835 528.912 96.4548 525.37 Q94.6493 521.805 91.0151 521.805 M91.0151 518.101 Q96.8252 518.101 99.8808 522.708 Q102.959 527.291 102.959 536.041 Q102.959 544.768 99.8808 549.374 Q96.8252 553.958 91.0151 553.958 Q85.2049 553.958 82.1262 549.374 Q79.0707 544.768 79.0707 536.041 Q79.0707 527.291 82.1262 522.708 Q85.2049 518.101 91.0151 518.101 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M121.177 521.805 Q117.566 521.805 115.737 525.37 Q113.932 528.912 113.932 536.041 Q113.932 543.148 115.737 546.712 Q117.566 550.254 121.177 550.254 Q124.811 550.254 126.617 546.712 Q128.445 543.148 128.445 536.041 Q128.445 528.912 126.617 525.37 Q124.811 521.805 121.177 521.805 M121.177 518.101 Q126.987 518.101 130.043 522.708 Q133.121 527.291 133.121 536.041 Q133.121 544.768 130.043 549.374 Q126.987 553.958 121.177 553.958 Q115.367 553.958 112.288 549.374 Q109.233 544.768 109.233 536.041 Q109.233 527.291 112.288 522.708 Q115.367 518.101 121.177 518.101 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M51.6634 103.009 L59.3023 103.009 L59.3023 76.643 L50.9921 78.3097 L50.9921 74.0504 L59.256 72.3838 L63.9319 72.3838 L63.9319 103.009 L71.5707 103.009 L71.5707 106.944 L51.6634 106.944 L51.6634 103.009 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M81.0614 72.3838 L99.4178 72.3838 L99.4178 76.3189 L85.3438 76.3189 L85.3438 84.7911 Q86.3623 84.4439 87.3808 84.2819 Q88.3993 84.0967 89.4178 84.0967 Q95.2049 84.0967 98.5845 87.268 Q101.964 90.4392 101.964 95.8559 Q101.964 101.435 98.4919 104.536 Q95.0197 107.615 88.7003 107.615 Q86.5243 107.615 84.2558 107.245 Q82.0105 106.874 79.6031 106.134 L79.6031 101.435 Q81.6864 102.569 83.9086 103.124 Q86.1308 103.68 88.6077 103.68 Q92.6123 103.68 94.9502 101.573 Q97.2882 99.467 97.2882 95.8559 Q97.2882 92.2448 94.9502 90.1383 Q92.6123 88.0318 88.6077 88.0318 Q86.7327 88.0318 84.8577 88.4485 Q83.0058 88.8652 81.0614 89.7448 L81.0614 72.3838 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M121.177 75.4625 Q117.566 75.4625 115.737 79.0273 Q113.932 82.5689 113.932 89.6985 Q113.932 96.8049 115.737 100.37 Q117.566 103.911 121.177 103.911 Q124.811 103.911 126.617 100.37 Q128.445 96.8049 128.445 89.6985 Q128.445 82.5689 126.617 79.0273 Q124.811 75.4625 121.177 75.4625 M121.177 71.7588 Q126.987 71.7588 130.043 76.3652 Q133.121 80.9486 133.121 89.6985 Q133.121 98.4253 130.043 103.032 Q126.987 107.615 121.177 107.615 Q115.367 107.615 112.288 103.032 Q109.233 98.4253 109.233 89.6985 Q109.233 80.9486 112.288 76.3652 Q115.367 71.7588 121.177 71.7588 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip402)\" style=\"stroke:#009af9; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"230.922,1428.13 232.936,1427.76 234.95,1427.03 236.963,1426.34 238.977,1425.54 240.991,1424.71 243.005,1423.83 245.018,1422.94 247.032,1422.03 249.046,1421.09 251.059,1420.14 253.073,1419.17 255.087,1418.18 257.101,1417.17 259.114,1416.15 261.128,1415.13 263.142,1414.11 265.155,1413.06 267.169,1412.04 269.183,1410.99 271.197,1409.94 273.21,1408.9 275.224,1407.86 277.238,1406.81 279.252,1405.75 281.265,1404.67 283.279,1403.59 285.293,1402.47 287.306,1401.37 289.32,1400.26 291.334,1399.16 293.348,1398.08 295.361,1396.98 297.375,1395.88 299.389,1394.74 301.402,1393.63 303.416,1392.49 305.43,1391.38 307.444,1390.28 309.457,1389.17 311.471,1388.04 313.485,1386.89 315.498,1385.76 317.512,1384.61 319.526,1383.47 321.54,1382.31 323.553,1381.14 325.567,1379.99 327.581,1378.85 329.594,1377.72 331.608,1376.6 333.622,1375.52 335.636,1374.48 337.649,1373.42 339.663,1372.36 341.677,1371.26 343.69,1370.12 345.704,1368.96 347.718,1367.78 349.732,1366.61 351.745,1365.43 353.759,1364.28 355.773,1363.14 357.786,1362.05 359.8,1360.93 361.814,1359.8 363.828,1358.71 365.841,1357.59 367.855,1356.46 369.869,1355.34 371.882,1354.2 373.896,1353.09 375.91,1351.95 377.924,1350.84 379.937,1349.73 381.951,1348.64 383.965,1347.51 385.979,1346.41 387.992,1345.27 390.006,1344.16 392.02,1343.03 394.033,1341.87 396.047,1340.75 398.061,1339.62 400.075,1338.49 402.088,1337.31 404.102,1336.13 406.116,1334.97 408.129,1333.81 410.143,1332.63 412.157,1331.45 414.171,1330.26 416.184,1329.07 418.198,1327.82 420.212,1326.63 422.225,1325.37 424.239,1324.22 426.253,1323.05 428.267,1321.89 430.28,1320.71 432.294,1319.53 434.308,1318.37 436.321,1317.24 438.335,1316.04 440.349,1314.83 442.363,1313.68 444.376,1312.48 446.39,1311.27 448.404,1310.14 450.417,1309.05 452.431,1307.93 454.445,1306.81 456.459,1305.72 458.472,1304.57 460.486,1303.42 462.5,1302.19 464.513,1301.04 466.527,1299.8 468.541,1298.64 470.555,1297.47 472.568,1296.3 474.582,1295.14 476.596,1293.97 478.61,1292.8 480.623,1291.66 482.637,1290.51 484.651,1289.34 486.664,1288.25 488.678,1287.07 490.692,1285.88 492.706,1284.72 494.719,1283.54 496.733,1282.38 498.747,1281.09 500.76,1279.83 502.774,1278.63 504.788,1277.46 506.802,1276.28 508.815,1275.17 510.829,1273.96 512.843,1272.8 514.856,1271.64 516.87,1270.41 518.884,1269.15 520.898,1267.94 522.911,1266.69 524.925,1265.42 526.939,1264.15 528.952,1262.94 530.966,1261.67 532.98,1260.48 534.994,1259.3 537.007,1258.19 539.021,1257.03 541.035,1255.84 543.048,1254.56 545.062,1253.42 547.076,1252.25 549.09,1251.01 551.103,1249.89 553.117,1248.75 555.131,1247.57 557.144,1246.42 559.158,1245.25 561.172,1244.01 563.186,1242.75 565.199,1241.33 567.213,1239.97 569.227,1238.64 571.24,1237.39 573.254,1236.21 575.268,1234.86 577.282,1233.57 579.295,1232.27 581.309,1231.1 583.323,1229.9 585.337,1228.74 587.35,1227.46 589.364,1226.24 591.378,1224.96 593.391,1223.65 595.405,1222.38 597.419,1221.09 599.433,1220.03 601.446,1218.83 603.46,1217.71 605.474,1216.49 607.487,1215.28 609.501,1214.02 611.515,1212.74 613.529,1211.53 615.542,1210.26 617.556,1209.06 619.57,1207.95 621.583,1206.74 623.597,1205.55 625.611,1204.34 627.625,1203.1 629.638,1201.73 631.652,1200.48 633.666,1199.23 635.679,1197.84 637.693,1196.49 639.707,1195.26 641.721,1193.93 643.734,1192.55 645.748,1191.27 647.762,1189.78 649.775,1188.44 651.789,1187.21 653.803,1185.89 655.817,1184.72 657.83,1183.27 659.844,1182 661.858,1180.69 663.871,1179.47 665.885,1178.28 667.899,1177.13 669.913,1176.02 671.926,1174.96 673.94,1173.8 675.954,1172.63 677.967,1171.45 679.981,1170.22 681.995,1169.02 684.009,1167.9 686.022,1166.61 688.036,1165.38 690.05,1164.06 692.064,1162.64 694.077,1161.37 696.091,1160.02 698.105,1158.65 700.118,1157.25 702.132,1155.83 704.146,1154.35 706.16,1153.08 708.173,1151.83 710.187,1150.55 712.201,1149.42 714.214,1148.24 716.228,1147.03 718.242,1145.99 720.256,1144.87 722.269,1143.91 724.283,1142.79 726.297,1141.68 728.31,1140.46 730.324,1139.25 732.338,1138.08 734.352,1136.77 736.365,1135.4 738.379,1134.21 740.393,1132.97 742.406,1131.82 744.42,1130.74 746.434,1129.67 748.448,1128.59 750.461,1127.56 752.475,1126.47 754.489,1125.42 756.502,1124.37 758.516,1123.3 760.53,1122.15 762.544,1120.94 764.557,1119.73 766.571,1118.52 768.585,1117.43 770.598,1116.37 772.612,1115.26 774.626,1114.07 776.64,1112.74 778.653,1111.16 780.667,1109.8 782.681,1108.51 784.695,1107.33 786.708,1106.29 788.722,1105.03 790.736,1103.82 792.749,1102.44 794.763,1101.25 796.777,1100.01 798.791,1099 800.804,1097.85 802.818,1096.59 804.832,1095.27 806.845,1094 808.859,1092.74 810.873,1091.41 812.887,1090.09 814.9,1088.72 816.914,1087.25 818.928,1085.79 820.941,1084.5 822.955,1083.37 824.969,1082.17 826.983,1081.08 828.996,1079.81 831.01,1078.7 833.024,1077.34 835.037,1076.15 837.051,1075 839.065,1073.76 841.079,1072.62 843.092,1071.39 845.106,1070.05 847.12,1068.67 849.133,1067.16 851.147,1065.8 853.161,1064.5 855.175,1063.3 857.188,1061.84 859.202,1060.4 861.216,1059.01 863.229,1057.75 865.243,1056.64 867.257,1055.47 869.271,1054.28 871.284,1053.07 873.298,1051.74 875.312,1050.37 877.325,1049.18 879.339,1047.82 881.353,1046.58 883.367,1045.11 885.38,1043.66 887.394,1042.4 889.408,1041.05 891.422,1039.52 893.435,1038.32 895.449,1037.05 897.463,1035.85 899.476,1034.6 901.49,1033.6 903.504,1032.37 905.518,1031.33 907.531,1030.39 909.545,1029.31 911.559,1028.21 913.572,1027.25 915.586,1026.01 917.6,1024.88 919.614,1023.69 921.627,1022.43 923.641,1021.18 925.655,1019.75 927.668,1018.31 929.682,1017.18 931.696,1015.93 933.71,1014.71 935.723,1013.34 937.737,1011.83 939.751,1010.39 941.764,1008.96 943.778,1007.42 945.792,1005.99 947.806,1004.51 949.819,1003.31 951.833,1001.82 953.847,1000.47 955.86,999.072 957.874,997.871 959.888,996.638 961.902,995.156 963.915,993.671 965.929,992.321 967.943,990.903 969.956,989.613 971.97,988.275 973.984,987.007 975.998,985.635 978.011,984.218 980.025,983.118 982.039,981.993 984.053,980.867 986.066,979.48 988.08,978.564 990.094,977.301 992.107,976.188 994.121,974.965 996.135,973.615 998.149,972.531 1000.16,971.242 1002.18,970.032 1004.19,968.688 1006.2,967.4 1008.22,965.992 1010.23,964.685 1012.24,963.149 1014.26,961.903 1016.27,960.784 1018.29,959.521 1020.3,958.326 1022.31,956.909 1024.33,955.65 1026.34,954.485 1028.35,953.272 1030.37,951.882 1032.38,950.56 1034.4,948.937 1036.41,947.691 1038.42,945.971 1040.44,944.72 1042.45,943.686 1044.46,942.592 1046.48,941.247 1048.49,940.073 1050.51,938.765 1052.52,937.337 1054.53,935.9 1056.55,934.399 1058.56,933.13 1060.57,931.905 1062.59,930.474 1064.6,929.11 1066.61,927.732 1068.63,926.436 1070.64,924.957 1072.66,923.542 1074.67,922.354 1076.68,921.195 1078.7,920.061 1080.71,918.892 1082.72,917.791 1084.74,916.735 1086.75,915.742 1088.77,914.725 1090.78,913.763 1092.79,912.779 1094.81,911.768 1096.82,910.543 1098.83,909.239 1100.85,907.891 1102.86,906.756 1104.88,905.593 1106.89,904.426 1108.9,903.3 1110.92,902.066 1112.93,900.718 1114.94,899.407 1116.96,898.083 1118.97,896.917 1120.99,895.792 1123,894.433 1125.01,893.124 1127.03,891.931 1129.04,890.556 1131.05,889.407 1133.07,888.308 1135.08,887.09 1137.1,886.019 1139.11,884.808 1141.12,883.646 1143.14,882.495 1145.15,881.132 1147.16,879.887 1149.18,878.7 1151.19,877.481 1153.2,876.303 1155.22,875.089 1157.23,873.99 1159.25,872.891 1161.26,871.632 1163.27,870.626 1165.29,869.69 1167.3,868.743 1169.31,867.688 1171.33,866.356 1173.34,865.117 1175.36,864.01 1177.37,862.814 1179.38,861.564 1181.4,860.252 1183.41,859.116 1185.42,857.642 1187.44,856.345 1189.45,855.241 1191.47,853.913 1193.48,852.587 1195.49,851.214 1197.51,849.927 1199.52,848.634 1201.53,847.146 1203.55,845.382 1205.56,843.797 1207.58,842.284 1209.59,840.684 1211.6,839.301 1213.62,837.904 1215.63,836.546 1217.64,835.38 1219.66,834.432 1221.67,833.327 1223.68,832.237 1225.7,831.011 1227.71,829.796 1229.73,828.419 1231.74,827.144 1233.75,825.789 1235.77,824.596 1237.78,823.233 1239.79,821.91 1241.81,820.925 1243.82,819.696 1245.84,818.579 1247.85,817.28 1249.86,815.908 1251.88,814.731 1253.89,813.591 1255.9,812.414 1257.92,811.468 1259.93,810.296 1261.95,809.294 1263.96,807.964 1265.97,806.42 1267.99,805.255 1270,804.09 1272.01,802.793 1274.03,801.496 1276.04,800.048 1278.06,798.505 1280.07,796.947 1282.08,795.484 1284.1,793.618 1286.11,791.929 1288.12,790.372 1290.14,788.857 1292.15,787.102 1294.16,785.533 1296.18,784.006 1298.19,782.549 1300.21,781.559 1302.22,780.295 1304.23,778.886 1306.25,777.436 1308.26,776.184 1310.27,774.85 1312.29,773.341 1314.3,772.125 1316.32,770.562 1318.33,769.002 1320.34,767.833 1322.36,766.414 1324.37,765.032 1326.38,763.953 1328.4,762.736 1330.41,761.841 1332.43,760.716 1334.44,759.973 1336.45,758.877 1338.47,757.99 1340.48,756.674 1342.49,755.672 1344.51,754.743 1346.52,753.618 1348.54,752.287 1350.55,750.986 1352.56,749.847 1354.58,748.775 1356.59,747.553 1358.6,746.351 1360.62,745.077 1362.63,743.565 1364.65,742.466 1366.66,741.28 1368.67,740.259 1370.69,739.368 1372.7,738.201 1374.71,736.962 1376.73,735.918 1378.74,734.802 1380.75,733.512 1382.77,732.304 1384.78,731.136 1386.8,730.209 1388.81,728.912 1390.82,727.73 1392.84,726.7 1394.85,725.612 1396.86,724.804 1398.88,723.548 1400.89,722.794 1402.91,721.891 1404.92,720.738 1406.93,719.323 1408.95,718.074 1410.96,716.671 1412.97,714.915 1414.99,713.456 1417,712.038 1419.02,710.27 1421.03,708.68 1423.04,706.713 1425.06,704.793 1427.07,703.306 1429.08,701.462 1431.1,699.701 1433.11,698.071 1435.13,696.55 1437.14,695.002 1439.15,693.566 1441.17,692.107 1443.18,690.429 1445.19,689.163 1447.21,688.016 1449.22,687.41 1451.23,686.251 1453.25,685.128 1455.26,683.867 1457.28,682.757 1459.29,681.399 1461.3,680.358 1463.32,679.364 1465.33,678.207 1467.34,676.753 1469.36,675.523 1471.37,674.381 1473.39,673.133 1475.4,671.845 1477.41,670.512 1479.43,669.21 1481.44,667.605 1483.45,666.234 1485.47,664.93 1487.48,663.22 1489.5,661.737 1491.51,659.99 1493.52,658.508 1495.54,656.622 1497.55,655.43 1499.56,653.782 1501.58,652.468 1503.59,650.914 1505.61,649.507 1507.62,648.311 1509.63,646.977 1511.65,645.739 1513.66,644.345 1515.67,643.094 1517.69,641.795 1519.7,640.198 1521.71,638.816 1523.73,637.249 1525.74,635.638 1527.76,634.021 1529.77,632.551 1531.78,631.099 1533.8,629.517 1535.81,628.139 1537.82,627.121 1539.84,625.542 1541.85,623.974 1543.87,622.657 1545.88,621.266 1547.89,620.023 1549.91,618.692 1551.92,617.572 1553.93,616.346 1555.95,615.053 1557.96,613.879 1559.98,612.906 1561.99,611.634 1564,610.374 1566.02,608.516 1568.03,606.914 1570.04,605.493 1572.06,604.297 1574.07,603.302 1576.09,602.123 1578.1,601.021 1580.11,599.687 1582.13,598.664 1584.14,597.327 1586.15,596.212 1588.17,595.356 1590.18,594.609 1592.2,593.865 1594.21,592.949 1596.22,591.958 1598.24,591.258 1600.25,590.184 1602.26,589.041 1604.28,588.46 1606.29,587.874 1608.3,587.162 1610.32,586.466 1612.33,585.186 1614.35,583.971 1616.36,582.466 1618.37,581.412 1620.39,580.36 1622.4,579.388 1624.41,578.517 1626.43,577.26 1628.44,576.024 1630.46,574.613 1632.47,573.19 1634.48,571.943 1636.5,570.503 1638.51,569.107 1640.52,567.512 1642.54,566.161 1644.55,564.324 1646.57,563.322 1648.58,562.314 1650.59,561.242 1652.61,560.478 1654.62,559.254 1656.63,558.371 1658.65,557.291 1660.66,555.635 1662.68,554.431 1664.69,553.378 1666.7,552.275 1668.72,551.042 1670.73,549.787 1672.74,548.5 1674.76,547.104 1676.77,546.282 1678.78,544.97 1680.8,543.744 1682.81,542.461 1684.83,541.026 1686.84,539.53 1688.85,537.957 1690.87,536.397 1692.88,534.921 1694.89,533.404 1696.91,532.05 1698.92,531.071 1700.94,530.219 1702.95,529.049 1704.96,527.942 1706.98,527.005 1708.99,526.016 1711,525.267 1713.02,524.559 1715.03,523.896 1717.05,523.066 1719.06,521.776 1721.07,520.572 1723.09,519.301 1725.1,518.037 1727.11,517.085 1729.13,516.057 1731.14,514.393 1733.16,512.947 1735.17,511.279 1737.18,510.13 1739.2,509.063 1741.21,508.032 1743.22,507.079 1745.24,506.184 1747.25,504.937 1749.27,503.651 1751.28,502.804 1753.29,501.377 1755.31,500.016 1757.32,498.4 1759.33,496.896 1761.35,495.402 1763.36,494.128 1765.37,492.701 1767.39,491.107 1769.4,489.585 1771.42,488.21 1773.43,486.977 1775.44,485.853 1777.46,484.218 1779.47,482.758 1781.48,481.603 1783.5,480.288 1785.51,479.036 1787.53,478.049 1789.54,476.485 1791.55,475.289 1793.57,473.921 1795.58,472.693 1797.59,471.184 1799.61,469.819 1801.62,468.329 1803.64,466.657 1805.65,465.277 1807.66,463.604 1809.68,462.495 1811.69,461.211 1813.7,460.009 1815.72,458.953 1817.73,457.77 1819.75,456.666 1821.76,455.512 1823.77,454.234 1825.79,452.94 1827.8,451.467 1829.81,450.134 1831.83,448.488 1833.84,446.871 1835.85,445.846 1837.87,444.893 1839.88,444.109 1841.9,443.391 1843.91,442.539 1845.92,441.254 1847.94,439.821 1849.95,438.344 1851.96,437.056 1853.98,435.806 1855.99,434.49 1858.01,432.938 1860.02,431.8 1862.03,430.44 1864.05,428.947 1866.06,427.91 1868.07,426.64 1870.09,426.011 1872.1,424.874 1874.12,423.682 1876.13,422.612 1878.14,421.22 1880.16,419.871 1882.17,418.594 1884.18,417.728 1886.2,416.486 1888.21,414.961 1890.23,413.69 1892.24,412.4 1894.25,411.309 1896.27,409.978 1898.28,409.114 1900.29,408.066 1902.31,407.041 1904.32,406.149 1906.33,405.461 1908.35,404.539 1910.36,403.692 1912.38,402.632 1914.39,401.667 1916.4,401.069 1918.42,399.69 1920.43,398.174 1922.44,397.019 1924.46,396.021 1926.47,394.797 1928.49,393.861 1930.5,392.824 1932.51,391.712 1934.53,390.651 1936.54,389.402 1938.55,387.9 1940.57,386.773 1942.58,385.463 1944.6,383.746 1946.61,382.151 1948.62,380.706 1950.64,378.94 1952.65,376.875 1954.66,374.836 1956.68,373.17 1958.69,371.592 1960.71,370.094 1962.72,368.748 1964.73,367.832 1966.75,366.594 1968.76,364.974 1970.77,363.632 1972.79,362.157 1974.8,360.621 1976.82,359.115 1978.83,357.929 1980.84,356.65 1982.86,355.164 1984.87,353.755 1986.88,352.251 1988.9,350.895 1990.91,349.325 1992.92,347.837 1994.94,346.849 1996.95,345.758 1998.97,344.275 2000.98,342.908 2002.99,341.399 2005.01,339.972 2007.02,338.457 2009.03,336.905 2011.05,335.425 2013.06,334.39 2015.08,332.896 2017.09,331.678 2019.1,330.578 2021.12,329.621 2023.13,328.835 2025.14,327.747 2027.16,326.68 2029.17,325.155 2031.19,323.731 2033.2,322.815 2035.21,321.863 2037.23,321.188 2039.24,320.477 2041.25,319.126 2043.27,317.77 2045.28,316.273 2047.3,315.107 2049.31,314.28 2051.32,313.464 2053.34,312.521 2055.35,311.148 2057.36,309.552 2059.38,308.097 2061.39,306.894 2063.4,305.488 2065.42,304.168 2067.43,302.556 2069.45,301.33 2071.46,300.444 2073.47,300.015 2075.49,299.061 2077.5,298.32 2079.51,297.83 2081.53,297.151 2083.54,296.583 2085.56,296.004 2087.57,294.962 2089.58,293.834 2091.6,292.708 2093.61,291.611 2095.62,290.295 2097.64,288.912 2099.65,287.712 2101.67,286.072 2103.68,284.936 2105.69,283.39 2107.71,282.321 2109.72,281.298 2111.73,280.861 2113.75,280.163 2115.76,279.399 2117.78,278.431 2119.79,277.604 2121.8,277.085 2123.82,276.079 2125.83,275.32 2127.84,274.492 2129.86,273.491 2131.87,271.931 2133.88,270.83 2135.9,269.56 2137.91,268.504 2139.93,267.78 2141.94,266.578 2143.95,265.379 2145.97,264.192 2147.98,263.053 2149.99,262.139 2152.01,261.079 2154.02,260.083 2156.04,258.786 2158.05,257.506 2160.06,256.576 2162.08,255.17 2164.09,254.096 2166.1,252.967 2168.12,251.348 2170.13,250.123 2172.15,248.704 2174.16,247.545 2176.17,245.949 2178.19,244.025 2180.2,242.314 2182.21,240.386 2184.23,238.934 2186.24,237.203 2188.26,235.67 2190.27,233.954 2192.28,232.246 2194.3,230.711 2196.31,228.961 2198.32,227.724 2200.34,226.326 2202.35,225.36 2204.37,224.056 2206.38,223.137 2208.39,222.007 2210.41,220.619 2212.42,218.771 2214.43,217.151 2216.45,214.953 2218.46,212.912 2220.47,210.98 2222.49,209.249 2224.5,207.6 2226.52,205.801 2228.53,204.224 2230.54,203.441 2232.56,202.205 2234.57,201.128 2236.58,199.831 2238.6,198.677 2240.61,197.834 2242.63,196.864 2244.64,196.039 2246.65,194.696 2248.67,193.494 2250.68,192.269 2252.69,191.038 2254.71,190.124 2256.72,188.991 2258.74,187.528 2260.75,186.342 2262.76,184.841 2264.78,183.826 2266.79,182.679 2268.8,181.827 2270.82,181.217 2272.83,181.351 2274.85,181.817 2276.86,182.082 2278.87,182.02 2280.89,181.107 2282.9,178.038 2284.91,172.92 2286.93,161.118 2288.94,142.521 2290.95,87.9763 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#e26f46; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"230.922,1445.72 232.936,1444.47 234.95,1443.22 236.963,1441.97 238.977,1440.72 240.991,1439.47 243.005,1438.22 245.018,1436.97 247.032,1435.72 249.046,1434.47 251.059,1433.22 253.073,1431.97 255.087,1430.72 257.101,1429.47 259.114,1428.22 261.128,1426.97 263.142,1425.72 265.155,1424.47 267.169,1423.22 269.183,1421.97 271.197,1420.72 273.21,1419.47 275.224,1418.22 277.238,1416.97 279.252,1415.72 281.265,1414.47 283.279,1413.22 285.293,1411.97 287.306,1410.72 289.32,1409.47 291.334,1408.22 293.348,1406.97 295.361,1405.72 297.375,1404.47 299.389,1403.22 301.402,1401.97 303.416,1400.72 305.43,1399.47 307.444,1398.22 309.457,1396.97 311.471,1395.72 313.485,1394.47 315.498,1393.22 317.512,1391.97 319.526,1390.72 321.54,1389.47 323.553,1388.22 325.567,1386.97 327.581,1385.72 329.594,1384.47 331.608,1383.22 333.622,1381.97 335.636,1380.72 337.649,1379.47 339.663,1378.22 341.677,1376.97 343.69,1375.72 345.704,1374.47 347.718,1373.22 349.732,1371.97 351.745,1370.72 353.759,1369.47 355.773,1368.22 357.786,1366.97 359.8,1365.72 361.814,1364.47 363.828,1363.22 365.841,1361.97 367.855,1360.72 369.869,1359.47 371.882,1358.22 373.896,1356.97 375.91,1355.72 377.924,1354.47 379.937,1353.22 381.951,1351.97 383.965,1350.72 385.979,1349.47 387.992,1348.22 390.006,1346.97 392.02,1345.72 394.033,1344.47 396.047,1343.22 398.061,1341.97 400.075,1340.72 402.088,1339.47 404.102,1338.22 406.116,1336.97 408.129,1335.72 410.143,1334.47 412.157,1333.22 414.171,1331.97 416.184,1330.72 418.198,1329.47 420.212,1328.22 422.225,1326.97 424.239,1325.72 426.253,1324.47 428.267,1323.22 430.28,1321.97 432.294,1320.72 434.308,1319.47 436.321,1318.22 438.335,1316.97 440.349,1315.72 442.363,1314.47 444.376,1313.22 446.39,1311.97 448.404,1310.72 450.417,1309.47 452.431,1308.22 454.445,1306.97 456.459,1305.72 458.472,1304.47 460.486,1303.22 462.5,1301.97 464.513,1300.72 466.527,1299.47 468.541,1298.22 470.555,1296.97 472.568,1295.72 474.582,1294.47 476.596,1293.22 478.61,1291.97 480.623,1290.72 482.637,1289.47 484.651,1288.22 486.664,1286.97 488.678,1285.72 490.692,1284.47 492.706,1283.22 494.719,1281.97 496.733,1280.72 498.747,1279.47 500.76,1278.22 502.774,1276.97 504.788,1275.72 506.802,1274.47 508.815,1273.22 510.829,1271.97 512.843,1270.72 514.856,1269.47 516.87,1268.22 518.884,1266.97 520.898,1265.72 522.911,1264.47 524.925,1263.22 526.939,1261.97 528.952,1260.72 530.966,1259.47 532.98,1258.22 534.994,1256.97 537.007,1255.72 539.021,1254.47 541.035,1253.22 543.048,1251.97 545.062,1250.72 547.076,1249.47 549.09,1248.22 551.103,1246.97 553.117,1245.72 555.131,1244.47 557.144,1243.22 559.158,1241.97 561.172,1240.72 563.186,1239.47 565.199,1238.22 567.213,1236.97 569.227,1235.72 571.24,1234.47 573.254,1233.22 575.268,1231.97 577.282,1230.72 579.295,1229.47 581.309,1228.22 583.323,1226.97 585.337,1225.72 587.35,1224.47 589.364,1223.22 591.378,1221.97 593.391,1220.72 595.405,1219.47 597.419,1218.22 599.433,1216.97 601.446,1215.72 603.46,1214.47 605.474,1213.22 607.487,1211.97 609.501,1210.72 611.515,1209.47 613.529,1208.22 615.542,1206.97 617.556,1205.72 619.57,1204.47 621.583,1203.22 623.597,1201.97 625.611,1200.72 627.625,1199.47 629.638,1198.22 631.652,1196.97 633.666,1195.72 635.679,1194.47 637.693,1193.22 639.707,1191.97 641.721,1190.72 643.734,1189.47 645.748,1188.22 647.762,1186.97 649.775,1185.72 651.789,1184.47 653.803,1183.22 655.817,1181.97 657.83,1180.72 659.844,1179.47 661.858,1178.22 663.871,1176.97 665.885,1175.72 667.899,1174.47 669.913,1173.22 671.926,1171.97 673.94,1170.72 675.954,1169.47 677.967,1168.22 679.981,1166.97 681.995,1165.72 684.009,1164.47 686.022,1163.22 688.036,1161.97 690.05,1160.72 692.064,1159.47 694.077,1158.22 696.091,1156.97 698.105,1155.72 700.118,1154.47 702.132,1153.22 704.146,1151.97 706.16,1150.72 708.173,1149.47 710.187,1148.22 712.201,1146.97 714.214,1145.72 716.228,1144.47 718.242,1143.22 720.256,1141.97 722.269,1140.72 724.283,1139.47 726.297,1138.22 728.31,1136.97 730.324,1135.72 732.338,1134.47 734.352,1133.22 736.365,1131.97 738.379,1130.72 740.393,1129.47 742.406,1128.22 744.42,1126.97 746.434,1125.72 748.448,1124.47 750.461,1123.22 752.475,1121.97 754.489,1120.72 756.502,1119.47 758.516,1118.22 760.53,1116.97 762.544,1115.72 764.557,1114.47 766.571,1113.22 768.585,1111.97 770.598,1110.72 772.612,1109.47 774.626,1108.22 776.64,1106.97 778.653,1105.72 780.667,1104.47 782.681,1103.22 784.695,1101.97 786.708,1100.72 788.722,1099.47 790.736,1098.22 792.749,1096.97 794.763,1095.72 796.777,1094.47 798.791,1093.22 800.804,1091.97 802.818,1090.72 804.832,1089.47 806.845,1088.22 808.859,1086.97 810.873,1085.72 812.887,1084.47 814.9,1083.22 816.914,1081.97 818.928,1080.72 820.941,1079.47 822.955,1078.22 824.969,1076.97 826.983,1075.72 828.996,1074.47 831.01,1073.22 833.024,1071.97 835.037,1070.72 837.051,1069.47 839.065,1068.22 841.079,1066.97 843.092,1065.72 845.106,1064.47 847.12,1063.22 849.133,1061.97 851.147,1060.72 853.161,1059.47 855.175,1058.22 857.188,1056.97 859.202,1055.72 861.216,1054.47 863.229,1053.22 865.243,1051.97 867.257,1050.72 869.271,1049.47 871.284,1048.22 873.298,1046.97 875.312,1045.72 877.325,1044.47 879.339,1043.22 881.353,1041.97 883.367,1040.72 885.38,1039.47 887.394,1038.22 889.408,1036.97 891.422,1035.72 893.435,1034.47 895.449,1033.22 897.463,1031.97 899.476,1030.72 901.49,1029.47 903.504,1028.22 905.518,1026.97 907.531,1025.72 909.545,1024.47 911.559,1023.22 913.572,1021.97 915.586,1020.72 917.6,1019.47 919.614,1018.22 921.627,1016.97 923.641,1015.72 925.655,1014.47 927.668,1013.22 929.682,1011.97 931.696,1010.72 933.71,1009.47 935.723,1008.22 937.737,1006.97 939.751,1005.72 941.764,1004.47 943.778,1003.22 945.792,1001.97 947.806,1000.72 949.819,999.473 951.833,998.223 953.847,996.973 955.86,995.723 957.874,994.473 959.888,993.223 961.902,991.973 963.915,990.723 965.929,989.473 967.943,988.223 969.956,986.973 971.97,985.723 973.984,984.474 975.998,983.224 978.011,981.974 980.025,980.724 982.039,979.474 984.053,978.224 986.066,976.974 988.08,975.724 990.094,974.474 992.107,973.224 994.121,971.974 996.135,970.724 998.149,969.474 1000.16,968.224 1002.18,966.974 1004.19,965.724 1006.2,964.474 1008.22,963.224 1010.23,961.974 1012.24,960.724 1014.26,959.474 1016.27,958.224 1018.29,956.974 1020.3,955.724 1022.31,954.474 1024.33,953.224 1026.34,951.974 1028.35,950.724 1030.37,949.474 1032.38,948.224 1034.4,946.974 1036.41,945.724 1038.42,944.474 1040.44,943.224 1042.45,941.974 1044.46,940.724 1046.48,939.474 1048.49,938.224 1050.51,936.974 1052.52,935.724 1054.53,934.474 1056.55,933.224 1058.56,931.974 1060.57,930.724 1062.59,929.474 1064.6,928.224 1066.61,926.974 1068.63,925.725 1070.64,924.475 1072.66,923.225 1074.67,921.975 1076.68,920.725 1078.7,919.475 1080.71,918.225 1082.72,916.975 1084.74,915.725 1086.75,914.475 1088.77,913.225 1090.78,911.975 1092.79,910.725 1094.81,909.475 1096.82,908.225 1098.83,906.975 1100.85,905.725 1102.86,904.475 1104.88,903.225 1106.89,901.975 1108.9,900.725 1110.92,899.475 1112.93,898.225 1114.94,896.975 1116.96,895.725 1118.97,894.475 1120.99,893.225 1123,891.975 1125.01,890.725 1127.03,889.475 1129.04,888.225 1131.05,886.975 1133.07,885.725 1135.08,884.475 1137.1,883.225 1139.11,881.975 1141.12,880.725 1143.14,879.475 1145.15,878.225 1147.16,876.975 1149.18,875.725 1151.19,874.475 1153.2,873.225 1155.22,871.975 1157.23,870.725 1159.25,869.475 1161.26,868.225 1163.27,866.975 1165.29,865.726 1167.3,864.476 1169.31,863.226 1171.33,861.976 1173.34,860.726 1175.36,859.476 1177.37,858.226 1179.38,856.976 1181.4,855.726 1183.41,854.476 1185.42,853.226 1187.44,851.976 1189.45,850.726 1191.47,849.476 1193.48,848.226 1195.49,846.976 1197.51,845.726 1199.52,844.476 1201.53,843.226 1203.55,841.976 1205.56,840.726 1207.58,839.476 1209.59,838.226 1211.6,836.976 1213.62,835.726 1215.63,834.476 1217.64,833.226 1219.66,831.976 1221.67,830.726 1223.68,829.476 1225.7,828.226 1227.71,826.976 1229.73,825.726 1231.74,824.476 1233.75,823.226 1235.77,821.976 1237.78,820.726 1239.79,819.476 1241.81,818.226 1243.82,816.976 1245.84,815.726 1247.85,814.476 1249.86,813.226 1251.88,811.976 1253.89,810.726 1255.9,809.476 1257.92,808.226 1259.93,806.977 1261.95,805.727 1263.96,804.477 1265.97,803.227 1267.99,801.977 1270,800.727 1272.01,799.477 1274.03,798.227 1276.04,796.977 1278.06,795.727 1280.07,794.477 1282.08,793.227 1284.1,791.977 1286.11,790.727 1288.12,789.477 1290.14,788.227 1292.15,786.977 1294.16,785.727 1296.18,784.477 1298.19,783.227 1300.21,781.977 1302.22,780.727 1304.23,779.477 1306.25,778.227 1308.26,776.977 1310.27,775.727 1312.29,774.477 1314.3,773.227 1316.32,771.977 1318.33,770.727 1320.34,769.477 1322.36,768.227 1324.37,766.977 1326.38,765.727 1328.4,764.477 1330.41,763.227 1332.43,761.977 1334.44,760.727 1336.45,759.477 1338.47,758.227 1340.48,756.977 1342.49,755.727 1344.51,754.477 1346.52,753.227 1348.54,751.977 1350.55,750.727 1352.56,749.477 1354.58,748.228 1356.59,746.978 1358.6,745.728 1360.62,744.478 1362.63,743.228 1364.65,741.978 1366.66,740.728 1368.67,739.478 1370.69,738.228 1372.7,736.978 1374.71,735.728 1376.73,734.478 1378.74,733.228 1380.75,731.978 1382.77,730.728 1384.78,729.478 1386.8,728.228 1388.81,726.978 1390.82,725.728 1392.84,724.478 1394.85,723.228 1396.86,721.978 1398.88,720.728 1400.89,719.478 1402.91,718.228 1404.92,716.978 1406.93,715.728 1408.95,714.478 1410.96,713.228 1412.97,711.978 1414.99,710.728 1417,709.478 1419.02,708.228 1421.03,706.978 1423.04,705.728 1425.06,704.478 1427.07,703.228 1429.08,701.978 1431.1,700.728 1433.11,699.478 1435.13,698.228 1437.14,696.978 1439.15,695.728 1441.17,694.478 1443.18,693.228 1445.19,691.978 1447.21,690.728 1449.22,689.479 1451.23,688.229 1453.25,686.979 1455.26,685.729 1457.28,684.479 1459.29,683.229 1461.3,681.979 1463.32,680.729 1465.33,679.479 1467.34,678.229 1469.36,676.979 1471.37,675.729 1473.39,674.479 1475.4,673.229 1477.41,671.979 1479.43,670.729 1481.44,669.479 1483.45,668.229 1485.47,666.979 1487.48,665.729 1489.5,664.479 1491.51,663.229 1493.52,661.979 1495.54,660.729 1497.55,659.479 1499.56,658.229 1501.58,656.979 1503.59,655.729 1505.61,654.479 1507.62,653.229 1509.63,651.979 1511.65,650.729 1513.66,649.479 1515.67,648.229 1517.69,646.979 1519.7,645.729 1521.71,644.479 1523.73,643.229 1525.74,641.979 1527.76,640.729 1529.77,639.479 1531.78,638.229 1533.8,636.979 1535.81,635.729 1537.82,634.479 1539.84,633.229 1541.85,631.979 1543.87,630.73 1545.88,629.48 1547.89,628.23 1549.91,626.98 1551.92,625.73 1553.93,624.48 1555.95,623.23 1557.96,621.98 1559.98,620.73 1561.99,619.48 1564,618.23 1566.02,616.98 1568.03,615.73 1570.04,614.48 1572.06,613.23 1574.07,611.98 1576.09,610.73 1578.1,609.48 1580.11,608.23 1582.13,606.98 1584.14,605.73 1586.15,604.48 1588.17,603.23 1590.18,601.98 1592.2,600.73 1594.21,599.48 1596.22,598.23 1598.24,596.98 1600.25,595.73 1602.26,594.48 1604.28,593.23 1606.29,591.98 1608.3,590.73 1610.32,589.48 1612.33,588.23 1614.35,586.98 1616.36,585.73 1618.37,584.48 1620.39,583.23 1622.4,581.98 1624.41,580.73 1626.43,579.48 1628.44,578.23 1630.46,576.98 1632.47,575.73 1634.48,574.48 1636.5,573.23 1638.51,571.98 1640.52,570.731 1642.54,569.481 1644.55,568.231 1646.57,566.981 1648.58,565.731 1650.59,564.481 1652.61,563.231 1654.62,561.981 1656.63,560.731 1658.65,559.481 1660.66,558.231 1662.68,556.981 1664.69,555.731 1666.7,554.481 1668.72,553.231 1670.73,551.981 1672.74,550.731 1674.76,549.481 1676.77,548.231 1678.78,546.981 1680.8,545.731 1682.81,544.481 1684.83,543.231 1686.84,541.981 1688.85,540.731 1690.87,539.481 1692.88,538.231 1694.89,536.981 1696.91,535.731 1698.92,534.481 1700.94,533.231 1702.95,531.981 1704.96,530.731 1706.98,529.481 1708.99,528.231 1711,526.981 1713.02,525.731 1715.03,524.481 1717.05,523.231 1719.06,521.981 1721.07,520.731 1723.09,519.481 1725.1,518.231 1727.11,516.981 1729.13,515.731 1731.14,514.481 1733.16,513.231 1735.17,511.982 1737.18,510.732 1739.2,509.482 1741.21,508.232 1743.22,506.982 1745.24,505.732 1747.25,504.482 1749.27,503.232 1751.28,501.982 1753.29,500.732 1755.31,499.482 1757.32,498.232 1759.33,496.982 1761.35,495.732 1763.36,494.482 1765.37,493.232 1767.39,491.982 1769.4,490.732 1771.42,489.482 1773.43,488.232 1775.44,486.982 1777.46,485.732 1779.47,484.482 1781.48,483.232 1783.5,481.982 1785.51,480.732 1787.53,479.482 1789.54,478.232 1791.55,476.982 1793.57,475.732 1795.58,474.482 1797.59,473.232 1799.61,471.982 1801.62,470.732 1803.64,469.482 1805.65,468.232 1807.66,466.982 1809.68,465.732 1811.69,464.482 1813.7,463.232 1815.72,461.982 1817.73,460.732 1819.75,459.482 1821.76,458.232 1823.77,456.982 1825.79,455.732 1827.8,454.482 1829.81,453.233 1831.83,451.983 1833.84,450.733 1835.85,449.483 1837.87,448.233 1839.88,446.983 1841.9,445.733 1843.91,444.483 1845.92,443.233 1847.94,441.983 1849.95,440.733 1851.96,439.483 1853.98,438.233 1855.99,436.983 1858.01,435.733 1860.02,434.483 1862.03,433.233 1864.05,431.983 1866.06,430.733 1868.07,429.483 1870.09,428.233 1872.1,426.983 1874.12,425.733 1876.13,424.483 1878.14,423.233 1880.16,421.983 1882.17,420.733 1884.18,419.483 1886.2,418.233 1888.21,416.983 1890.23,415.733 1892.24,414.483 1894.25,413.233 1896.27,411.983 1898.28,410.733 1900.29,409.483 1902.31,408.233 1904.32,406.983 1906.33,405.733 1908.35,404.483 1910.36,403.233 1912.38,401.983 1914.39,400.733 1916.4,399.483 1918.42,398.233 1920.43,396.983 1922.44,395.733 1924.46,394.484 1926.47,393.234 1928.49,391.984 1930.5,390.734 1932.51,389.484 1934.53,388.234 1936.54,386.984 1938.55,385.734 1940.57,384.484 1942.58,383.234 1944.6,381.984 1946.61,380.734 1948.62,379.484 1950.64,378.234 1952.65,376.984 1954.66,375.734 1956.68,374.484 1958.69,373.234 1960.71,371.984 1962.72,370.734 1964.73,369.484 1966.75,368.234 1968.76,366.984 1970.77,365.734 1972.79,364.484 1974.8,363.234 1976.82,361.984 1978.83,360.734 1980.84,359.484 1982.86,358.234 1984.87,356.984 1986.88,355.734 1988.9,354.484 1990.91,353.234 1992.92,351.984 1994.94,350.734 1996.95,349.484 1998.97,348.234 2000.98,346.984 2002.99,345.734 2005.01,344.484 2007.02,343.234 2009.03,341.984 2011.05,340.734 2013.06,339.484 2015.08,338.234 2017.09,336.984 2019.1,335.735 2021.12,334.485 2023.13,333.235 2025.14,331.985 2027.16,330.735 2029.17,329.485 2031.19,328.235 2033.2,326.985 2035.21,325.735 2037.23,324.485 2039.24,323.235 2041.25,321.985 2043.27,320.735 2045.28,319.485 2047.3,318.235 2049.31,316.985 2051.32,315.735 2053.34,314.485 2055.35,313.235 2057.36,311.985 2059.38,310.735 2061.39,309.485 2063.4,308.235 2065.42,306.985 2067.43,305.735 2069.45,304.485 2071.46,303.235 2073.47,301.985 2075.49,300.735 2077.5,299.485 2079.51,298.235 2081.53,296.985 2083.54,295.735 2085.56,294.485 2087.57,293.235 2089.58,291.985 2091.6,290.735 2093.61,289.485 2095.62,288.235 2097.64,286.985 2099.65,285.735 2101.67,284.485 2103.68,283.235 2105.69,281.985 2107.71,280.735 2109.72,279.485 2111.73,278.235 2113.75,276.985 2115.76,275.736 2117.78,274.486 2119.79,273.236 2121.8,271.986 2123.82,270.736 2125.83,269.486 2127.84,268.236 2129.86,266.986 2131.87,265.736 2133.88,264.486 2135.9,263.236 2137.91,261.986 2139.93,260.736 2141.94,259.486 2143.95,258.236 2145.97,256.986 2147.98,255.736 2149.99,254.486 2152.01,253.236 2154.02,251.986 2156.04,250.736 2158.05,249.486 2160.06,248.236 2162.08,246.986 2164.09,245.736 2166.1,244.486 2168.12,243.236 2170.13,241.986 2172.15,240.736 2174.16,239.486 2176.17,238.236 2178.19,236.986 2180.2,235.736 2182.21,234.486 2184.23,233.236 2186.24,231.986 2188.26,230.736 2190.27,229.486 2192.28,228.236 2194.3,226.986 2196.31,225.736 2198.32,224.486 2200.34,223.236 2202.35,221.986 2204.37,220.736 2206.38,219.486 2208.39,218.236 2210.41,216.987 2212.42,215.737 2214.43,214.487 2216.45,213.237 2218.46,211.987 2220.47,210.737 2222.49,209.487 2224.5,208.237 2226.52,206.987 2228.53,205.737 2230.54,204.487 2232.56,203.237 2234.57,201.987 2236.58,200.737 2238.6,199.487 2240.61,198.237 2242.63,196.987 2244.64,195.737 2246.65,194.487 2248.67,193.237 2250.68,191.987 2252.69,190.737 2254.71,189.487 2256.72,188.237 2258.74,186.987 2260.75,185.737 2262.76,184.487 2264.78,183.237 2266.79,181.987 2268.8,180.737 2270.82,179.487 2272.83,178.237 2274.85,176.987 2276.86,175.737 2278.87,174.487 2280.89,173.237 2282.9,171.987 2284.91,170.737 2286.93,169.487 2288.94,168.237 2290.95,166.987 \"/>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### symmetric case (r = 1)\n",
    "slope,intercept = linreg(1:L,h_var .^2)\n",
    "display(L\"\\langle h(x)^2 \\rangle ^2 = %$(round(slope,digits=3)) x + %$(round(intercept,digits=3))\")\n",
    "plot(h_var .^2)\n",
    "plot!(1:L, slope*(1:L) .+ intercept)\n",
    "\n",
    "### asymmetric case (r ≠ 1)\n",
    "# slope,intercept = linreg(1:L,h_var .^1.5)\n",
    "# println(\"<h(x)^2>^1.5 = \", slope ,\" x + \",intercept)\n",
    "# plot(h_var .^1.5)\n",
    "# plot!(1:L, slope*(1:L) .+ intercept)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Dynamic exponent\n",
    "We measure temporal correlations, and collapse the graphs according to \n",
    "$$\n",
    "\\left < h(x,t) h(x,0) \\right > = x^{2\\zeta} f(t x^{-z}) \n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-12-14T05:27:52.671000+01:00",
     "start_time": "2022-12-13T13:15:44.239Z"
    }
   },
   "outputs": [],
   "source": [
    "# data structure to keep the last history_size configurations\n",
    "mutable struct MovingConfiguration\n",
    "    _data::Array{Float64, 2}\n",
    "    history_size::Int\n",
    "    current_shift::Int\n",
    "    \n",
    "    # initialization\n",
    "    function MovingConfiguration(history_size::Int,L::Int)\n",
    "        new(zeros(history_size, L),history_size,0)\n",
    "    end\n",
    "end\n",
    "\n",
    "# access data\n",
    "function Base.getindex(m::MovingConfiguration, idx::Int64) \n",
    "    i = (idx+m.current_shift-1)%m.history_size + 1\n",
    "    view(m._data,i,:)\n",
    "end\n",
    "\n",
    "function TimeShift(m::MovingConfiguration)\n",
    "    m.current_shift += 1\n",
    "end;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-12-14T19:46:44.657000+01:00",
     "start_time": "2022-12-13T13:15:44.751Z"
    }
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[32mProgress: 100%|█████████████████████████████████████████| Time: 1 days, 5:24:29\u001b[39mm\n"
     ]
    }
   ],
   "source": [
    "# model parameters: rate r and system size L\n",
    "r = 1\n",
    "ρ = r/(1+r) # critical density\n",
    "\n",
    "lgL = 13\n",
    "L = 2^lgL # the system size\n",
    "x_list = [2 ^ i for i in 0:lgL] # only save configurations at these positions\n",
    "N = 2000 # iterations\n",
    "\n",
    "# intialize configuration c\n",
    "c = random_c(L,ρ) \n",
    "# initial relaxation\n",
    "for i in 1:4*L^2\n",
    "    DEP_step(c, ρ, r)\n",
    "end\n",
    "\n",
    "\n",
    "measurement_time = L÷3\n",
    "Δt = 4  # smaller Δt takes longer but produces smoother graph\n",
    "\n",
    "# intialize all arrays to 0\n",
    "# past_h[i] is the configuration at time t - measurement_time + (i-1)Δt\n",
    "past_h = MovingConfiguration(measurement_time ÷ Δt,lgL+1) \n",
    "#corr[k,i] will contain <h(2^(k-1),t)h(2^(k-1),t+(i-1)Δt)>\n",
    "corr = zeros(lgL+1,measurement_time ÷ Δt + 1)  \n",
    "h_avg = zeros(lgL+1)\n",
    "corr0 = zeros(lgL+1)\n",
    "\n",
    "for i in 1:(measurement_time ÷ Δt)\n",
    "    past_h[i] .= cumsum(c)[x_list]\n",
    "    for k in Δt*L*(r+3)  #Δt time units corresponds to LΔt*(r+3) Markov steps\n",
    "        DEP_step(c, ρ, r)\n",
    "    end\n",
    "end\n",
    "\n",
    "@showprogress for j in 1:(N*measurement_time)\n",
    "    h = cumsum(c)[x_list]\n",
    "    \n",
    "    h_avg .+=  h\n",
    "    corr[:,1] .+= h .* h\n",
    "    for i in 2:(measurement_time ÷ Δt)\n",
    "        corr[:,i] .+= h .* past_h[measurement_time ÷ Δt - i + 1]\n",
    "    end\n",
    "    \n",
    "    TimeShift(past_h)\n",
    "    past_h[measurement_time ÷ Δt] .= h\n",
    "    \n",
    "    for k in 1:Δt*L*(r+3)\n",
    "        DEP_step(c, ρ, r)\n",
    "    end\n",
    "end\n",
    "\n",
    "h_avg ./= (N*measurement_time);\n",
    "corr ./= (N*measurement_time);\n",
    "for i in 1:(measurement_time ÷ Δt + 1)\n",
    "    corr[:,i] .-= h_avg.^2;\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-12-14T19:46:45.538000+01:00",
     "start_time": "2022-12-13T13:15:50.435Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip660\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip660)\" d=\"M0 1600 L2400 1600 L2400 0 L0 0  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip661\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip660)\" d=\"M199.283 1486.45 L2352.76 1486.45 L2352.76 47.2441 L199.283 47.2441  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip662\">\n",
       "    <rect x=\"199\" y=\"47\" width=\"2154\" height=\"1440\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip662)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"259.983,1486.45 259.983,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip662)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"756.034,1486.45 756.034,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip662)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1252.09,1486.45 1252.09,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip662)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1748.14,1486.45 1748.14,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip662)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"2244.19,1486.45 2244.19,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip660)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"199.283,1486.45 2352.76,1486.45 \"/>\n",
       "<polyline clip-path=\"url(#clip660)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"259.983,1486.45 259.983,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip660)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"756.034,1486.45 756.034,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip660)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1252.09,1486.45 1252.09,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip660)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1748.14,1486.45 1748.14,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip660)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"2244.19,1486.45 2244.19,1467.55 \"/>\n",
       "<path clip-path=\"url(#clip660)\" d=\"M259.983 1517.37 Q256.371 1517.37 254.543 1520.93 Q252.737 1524.47 252.737 1531.6 Q252.737 1538.71 254.543 1542.27 Q256.371 1545.82 259.983 1545.82 Q263.617 1545.82 265.422 1542.27 Q267.251 1538.71 267.251 1531.6 Q267.251 1524.47 265.422 1520.93 Q263.617 1517.37 259.983 1517.37 M259.983 1513.66 Q265.793 1513.66 268.848 1518.27 Q271.927 1522.85 271.927 1531.6 Q271.927 1540.33 268.848 1544.94 Q265.793 1549.52 259.983 1549.52 Q254.172 1549.52 251.094 1544.94 Q248.038 1540.33 248.038 1531.6 Q248.038 1522.85 251.094 1518.27 Q254.172 1513.66 259.983 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M704.645 1544.91 L720.965 1544.91 L720.965 1548.85 L699.02 1548.85 L699.02 1544.91 Q701.682 1542.16 706.266 1537.53 Q710.872 1532.88 712.053 1531.53 Q714.298 1529.01 715.178 1527.27 Q716.08 1525.51 716.08 1523.82 Q716.08 1521.07 714.136 1519.33 Q712.215 1517.6 709.113 1517.6 Q706.914 1517.6 704.46 1518.36 Q702.029 1519.13 699.252 1520.68 L699.252 1515.95 Q702.076 1514.82 704.529 1514.24 Q706.983 1513.66 709.02 1513.66 Q714.39 1513.66 717.585 1516.35 Q720.779 1519.03 720.779 1523.52 Q720.779 1525.65 719.969 1527.57 Q719.182 1529.47 717.076 1532.07 Q716.497 1532.74 713.395 1535.95 Q710.293 1539.15 704.645 1544.91 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M740.779 1517.37 Q737.168 1517.37 735.339 1520.93 Q733.534 1524.47 733.534 1531.6 Q733.534 1538.71 735.339 1542.27 Q737.168 1545.82 740.779 1545.82 Q744.413 1545.82 746.219 1542.27 Q748.048 1538.71 748.048 1531.6 Q748.048 1524.47 746.219 1520.93 Q744.413 1517.37 740.779 1517.37 M740.779 1513.66 Q746.589 1513.66 749.645 1518.27 Q752.724 1522.85 752.724 1531.6 Q752.724 1540.33 749.645 1544.94 Q746.589 1549.52 740.779 1549.52 Q734.969 1549.52 731.89 1544.94 Q728.835 1540.33 728.835 1531.6 Q728.835 1522.85 731.89 1518.27 Q734.969 1513.66 740.779 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M770.941 1517.37 Q767.33 1517.37 765.501 1520.93 Q763.696 1524.47 763.696 1531.6 Q763.696 1538.71 765.501 1542.27 Q767.33 1545.82 770.941 1545.82 Q774.575 1545.82 776.381 1542.27 Q778.21 1538.71 778.21 1531.6 Q778.21 1524.47 776.381 1520.93 Q774.575 1517.37 770.941 1517.37 M770.941 1513.66 Q776.751 1513.66 779.807 1518.27 Q782.885 1522.85 782.885 1531.6 Q782.885 1540.33 779.807 1544.94 Q776.751 1549.52 770.941 1549.52 Q765.131 1549.52 762.052 1544.94 Q758.997 1540.33 758.997 1531.6 Q758.997 1522.85 762.052 1518.27 Q765.131 1513.66 770.941 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M801.103 1517.37 Q797.492 1517.37 795.663 1520.93 Q793.858 1524.47 793.858 1531.6 Q793.858 1538.71 795.663 1542.27 Q797.492 1545.82 801.103 1545.82 Q804.737 1545.82 806.543 1542.27 Q808.371 1538.71 808.371 1531.6 Q808.371 1524.47 806.543 1520.93 Q804.737 1517.37 801.103 1517.37 M801.103 1513.66 Q806.913 1513.66 809.969 1518.27 Q813.047 1522.85 813.047 1531.6 Q813.047 1540.33 809.969 1544.94 Q806.913 1549.52 801.103 1549.52 Q795.293 1549.52 792.214 1544.94 Q789.159 1540.33 789.159 1531.6 Q789.159 1522.85 792.214 1518.27 Q795.293 1513.66 801.103 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M1210.09 1518.36 L1198.29 1536.81 L1210.09 1536.81 L1210.09 1518.36 M1208.87 1514.29 L1214.75 1514.29 L1214.75 1536.81 L1219.68 1536.81 L1219.68 1540.7 L1214.75 1540.7 L1214.75 1548.85 L1210.09 1548.85 L1210.09 1540.7 L1194.49 1540.7 L1194.49 1536.19 L1208.87 1514.29 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M1237.41 1517.37 Q1233.8 1517.37 1231.97 1520.93 Q1230.16 1524.47 1230.16 1531.6 Q1230.16 1538.71 1231.97 1542.27 Q1233.8 1545.82 1237.41 1545.82 Q1241.04 1545.82 1242.85 1542.27 Q1244.68 1538.71 1244.68 1531.6 Q1244.68 1524.47 1242.85 1520.93 Q1241.04 1517.37 1237.41 1517.37 M1237.41 1513.66 Q1243.22 1513.66 1246.27 1518.27 Q1249.35 1522.85 1249.35 1531.6 Q1249.35 1540.33 1246.27 1544.94 Q1243.22 1549.52 1237.41 1549.52 Q1231.6 1549.52 1228.52 1544.94 Q1225.46 1540.33 1225.46 1531.6 Q1225.46 1522.85 1228.52 1518.27 Q1231.6 1513.66 1237.41 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M1267.57 1517.37 Q1263.96 1517.37 1262.13 1520.93 Q1260.33 1524.47 1260.33 1531.6 Q1260.33 1538.71 1262.13 1542.27 Q1263.96 1545.82 1267.57 1545.82 Q1271.21 1545.82 1273.01 1542.27 Q1274.84 1538.71 1274.84 1531.6 Q1274.84 1524.47 1273.01 1520.93 Q1271.21 1517.37 1267.57 1517.37 M1267.57 1513.66 Q1273.38 1513.66 1276.44 1518.27 Q1279.52 1522.85 1279.52 1531.6 Q1279.52 1540.33 1276.44 1544.94 Q1273.38 1549.52 1267.57 1549.52 Q1261.76 1549.52 1258.68 1544.94 Q1255.63 1540.33 1255.63 1531.6 Q1255.63 1522.85 1258.68 1518.27 Q1261.76 1513.66 1267.57 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M1297.73 1517.37 Q1294.12 1517.37 1292.29 1520.93 Q1290.49 1524.47 1290.49 1531.6 Q1290.49 1538.71 1292.29 1542.27 Q1294.12 1545.82 1297.73 1545.82 Q1301.37 1545.82 1303.17 1542.27 Q1305 1538.71 1305 1531.6 Q1305 1524.47 1303.17 1520.93 Q1301.37 1517.37 1297.73 1517.37 M1297.73 1513.66 Q1303.54 1513.66 1306.6 1518.27 Q1309.68 1522.85 1309.68 1531.6 Q1309.68 1540.33 1306.6 1544.94 Q1303.54 1549.52 1297.73 1549.52 Q1291.92 1549.52 1288.84 1544.94 Q1285.79 1540.33 1285.79 1531.6 Q1285.79 1522.85 1288.84 1518.27 Q1291.92 1513.66 1297.73 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M1703.38 1529.7 Q1700.23 1529.7 1698.38 1531.86 Q1696.55 1534.01 1696.55 1537.76 Q1696.55 1541.49 1698.38 1543.66 Q1700.23 1545.82 1703.38 1545.82 Q1706.53 1545.82 1708.36 1543.66 Q1710.21 1541.49 1710.21 1537.76 Q1710.21 1534.01 1708.36 1531.86 Q1706.53 1529.7 1703.38 1529.7 M1712.66 1515.05 L1712.66 1519.31 Q1710.9 1518.48 1709.1 1518.04 Q1707.31 1517.6 1705.56 1517.6 Q1700.93 1517.6 1698.47 1520.72 Q1696.04 1523.85 1695.69 1530.17 Q1697.06 1528.15 1699.12 1527.09 Q1701.18 1526 1703.66 1526 Q1708.87 1526 1711.87 1529.17 Q1714.91 1532.32 1714.91 1537.76 Q1714.91 1543.08 1711.76 1546.3 Q1708.61 1549.52 1703.38 1549.52 Q1697.38 1549.52 1694.21 1544.94 Q1691.04 1540.33 1691.04 1531.6 Q1691.04 1523.41 1694.93 1518.55 Q1698.82 1513.66 1705.37 1513.66 Q1707.13 1513.66 1708.91 1514.01 Q1710.72 1514.36 1712.66 1515.05 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M1732.96 1517.37 Q1729.35 1517.37 1727.52 1520.93 Q1725.72 1524.47 1725.72 1531.6 Q1725.72 1538.71 1727.52 1542.27 Q1729.35 1545.82 1732.96 1545.82 Q1736.6 1545.82 1738.4 1542.27 Q1740.23 1538.71 1740.23 1531.6 Q1740.23 1524.47 1738.4 1520.93 Q1736.6 1517.37 1732.96 1517.37 M1732.96 1513.66 Q1738.77 1513.66 1741.83 1518.27 Q1744.91 1522.85 1744.91 1531.6 Q1744.91 1540.33 1741.83 1544.94 Q1738.77 1549.52 1732.96 1549.52 Q1727.15 1549.52 1724.07 1544.94 Q1721.02 1540.33 1721.02 1531.6 Q1721.02 1522.85 1724.07 1518.27 Q1727.15 1513.66 1732.96 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M1763.12 1517.37 Q1759.51 1517.37 1757.68 1520.93 Q1755.88 1524.47 1755.88 1531.6 Q1755.88 1538.71 1757.68 1542.27 Q1759.51 1545.82 1763.12 1545.82 Q1766.76 1545.82 1768.56 1542.27 Q1770.39 1538.71 1770.39 1531.6 Q1770.39 1524.47 1768.56 1520.93 Q1766.76 1517.37 1763.12 1517.37 M1763.12 1513.66 Q1768.93 1513.66 1771.99 1518.27 Q1775.07 1522.85 1775.07 1531.6 Q1775.07 1540.33 1771.99 1544.94 Q1768.93 1549.52 1763.12 1549.52 Q1757.31 1549.52 1754.24 1544.94 Q1751.18 1540.33 1751.18 1531.6 Q1751.18 1522.85 1754.24 1518.27 Q1757.31 1513.66 1763.12 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M1793.29 1517.37 Q1789.68 1517.37 1787.85 1520.93 Q1786.04 1524.47 1786.04 1531.6 Q1786.04 1538.71 1787.85 1542.27 Q1789.68 1545.82 1793.29 1545.82 Q1796.92 1545.82 1798.73 1542.27 Q1800.56 1538.71 1800.56 1531.6 Q1800.56 1524.47 1798.73 1520.93 Q1796.92 1517.37 1793.29 1517.37 M1793.29 1513.66 Q1799.1 1513.66 1802.15 1518.27 Q1805.23 1522.85 1805.23 1531.6 Q1805.23 1540.33 1802.15 1544.94 Q1799.1 1549.52 1793.29 1549.52 Q1787.48 1549.52 1784.4 1544.94 Q1781.34 1540.33 1781.34 1531.6 Q1781.34 1522.85 1784.4 1518.27 Q1787.48 1513.66 1793.29 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M2198.9 1532.44 Q2195.57 1532.44 2193.64 1534.22 Q2191.75 1536 2191.75 1539.13 Q2191.75 1542.25 2193.64 1544.03 Q2195.57 1545.82 2198.9 1545.82 Q2202.23 1545.82 2204.15 1544.03 Q2206.07 1542.23 2206.07 1539.13 Q2206.07 1536 2204.15 1534.22 Q2202.25 1532.44 2198.9 1532.44 M2194.22 1530.45 Q2191.21 1529.7 2189.52 1527.64 Q2187.86 1525.58 2187.86 1522.62 Q2187.86 1518.48 2190.8 1516.07 Q2193.76 1513.66 2198.9 1513.66 Q2204.06 1513.66 2207 1516.07 Q2209.94 1518.48 2209.94 1522.62 Q2209.94 1525.58 2208.25 1527.64 Q2206.58 1529.7 2203.6 1530.45 Q2206.98 1531.23 2208.85 1533.52 Q2210.75 1535.82 2210.75 1539.13 Q2210.75 1544.15 2207.67 1546.83 Q2204.62 1549.52 2198.9 1549.52 Q2193.18 1549.52 2190.1 1546.83 Q2187.05 1544.15 2187.05 1539.13 Q2187.05 1535.82 2188.94 1533.52 Q2190.84 1531.23 2194.22 1530.45 M2192.51 1523.06 Q2192.51 1525.75 2194.18 1527.25 Q2195.87 1528.76 2198.9 1528.76 Q2201.91 1528.76 2203.6 1527.25 Q2205.31 1525.75 2205.31 1523.06 Q2205.31 1520.38 2203.6 1518.87 Q2201.91 1517.37 2198.9 1517.37 Q2195.87 1517.37 2194.18 1518.87 Q2192.51 1520.38 2192.51 1523.06 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M2229.06 1517.37 Q2225.45 1517.37 2223.62 1520.93 Q2221.82 1524.47 2221.82 1531.6 Q2221.82 1538.71 2223.62 1542.27 Q2225.45 1545.82 2229.06 1545.82 Q2232.69 1545.82 2234.5 1542.27 Q2236.33 1538.71 2236.33 1531.6 Q2236.33 1524.47 2234.5 1520.93 Q2232.69 1517.37 2229.06 1517.37 M2229.06 1513.66 Q2234.87 1513.66 2237.93 1518.27 Q2241 1522.85 2241 1531.6 Q2241 1540.33 2237.93 1544.94 Q2234.87 1549.52 2229.06 1549.52 Q2223.25 1549.52 2220.17 1544.94 Q2217.12 1540.33 2217.12 1531.6 Q2217.12 1522.85 2220.17 1518.27 Q2223.25 1513.66 2229.06 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M2259.22 1517.37 Q2255.61 1517.37 2253.78 1520.93 Q2251.98 1524.47 2251.98 1531.6 Q2251.98 1538.71 2253.78 1542.27 Q2255.61 1545.82 2259.22 1545.82 Q2262.86 1545.82 2264.66 1542.27 Q2266.49 1538.71 2266.49 1531.6 Q2266.49 1524.47 2264.66 1520.93 Q2262.86 1517.37 2259.22 1517.37 M2259.22 1513.66 Q2265.03 1513.66 2268.09 1518.27 Q2271.17 1522.85 2271.17 1531.6 Q2271.17 1540.33 2268.09 1544.94 Q2265.03 1549.52 2259.22 1549.52 Q2253.41 1549.52 2250.33 1544.94 Q2247.28 1540.33 2247.28 1531.6 Q2247.28 1522.85 2250.33 1518.27 Q2253.41 1513.66 2259.22 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M2289.38 1517.37 Q2285.77 1517.37 2283.94 1520.93 Q2282.14 1524.47 2282.14 1531.6 Q2282.14 1538.71 2283.94 1542.27 Q2285.77 1545.82 2289.38 1545.82 Q2293.02 1545.82 2294.82 1542.27 Q2296.65 1538.71 2296.65 1531.6 Q2296.65 1524.47 2294.82 1520.93 Q2293.02 1517.37 2289.38 1517.37 M2289.38 1513.66 Q2295.19 1513.66 2298.25 1518.27 Q2301.33 1522.85 2301.33 1531.6 Q2301.33 1540.33 2298.25 1544.94 Q2295.19 1549.52 2289.38 1549.52 Q2283.57 1549.52 2280.5 1544.94 Q2277.44 1540.33 2277.44 1531.6 Q2277.44 1522.85 2280.5 1518.27 Q2283.57 1513.66 2289.38 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip662)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"199.283,1445.78 2352.76,1445.78 \"/>\n",
       "<polyline clip-path=\"url(#clip662)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"199.283,1224.35 2352.76,1224.35 \"/>\n",
       "<polyline clip-path=\"url(#clip662)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"199.283,1002.91 2352.76,1002.91 \"/>\n",
       "<polyline clip-path=\"url(#clip662)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"199.283,781.474 2352.76,781.474 \"/>\n",
       "<polyline clip-path=\"url(#clip662)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"199.283,560.036 2352.76,560.036 \"/>\n",
       "<polyline clip-path=\"url(#clip662)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"199.283,338.599 2352.76,338.599 \"/>\n",
       "<polyline clip-path=\"url(#clip662)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"199.283,117.162 2352.76,117.162 \"/>\n",
       "<polyline clip-path=\"url(#clip660)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"199.283,1486.45 199.283,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip660)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"199.283,1445.78 218.181,1445.78 \"/>\n",
       "<polyline clip-path=\"url(#clip660)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"199.283,1224.35 218.181,1224.35 \"/>\n",
       "<polyline clip-path=\"url(#clip660)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"199.283,1002.91 218.181,1002.91 \"/>\n",
       "<polyline clip-path=\"url(#clip660)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"199.283,781.474 218.181,781.474 \"/>\n",
       "<polyline clip-path=\"url(#clip660)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"199.283,560.036 218.181,560.036 \"/>\n",
       "<polyline clip-path=\"url(#clip660)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"199.283,338.599 218.181,338.599 \"/>\n",
       "<polyline clip-path=\"url(#clip660)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"199.283,117.162 218.181,117.162 \"/>\n",
       "<path clip-path=\"url(#clip660)\" d=\"M151.339 1431.58 Q147.728 1431.58 145.899 1435.15 Q144.093 1438.69 144.093 1445.82 Q144.093 1452.93 145.899 1456.49 Q147.728 1460.03 151.339 1460.03 Q154.973 1460.03 156.779 1456.49 Q158.607 1452.93 158.607 1445.82 Q158.607 1438.69 156.779 1435.15 Q154.973 1431.58 151.339 1431.58 M151.339 1427.88 Q157.149 1427.88 160.205 1432.49 Q163.283 1437.07 163.283 1445.82 Q163.283 1454.55 160.205 1459.15 Q157.149 1463.74 151.339 1463.74 Q145.529 1463.74 142.45 1459.15 Q139.394 1454.55 139.394 1445.82 Q139.394 1437.07 142.45 1432.49 Q145.529 1427.88 151.339 1427.88 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M85.0429 1237.69 L101.362 1237.69 L101.362 1241.63 L79.4179 1241.63 L79.4179 1237.69 Q82.0799 1234.94 86.6632 1230.31 Q91.2697 1225.66 92.4502 1224.31 Q94.6956 1221.79 95.5752 1220.05 Q96.478 1218.29 96.478 1216.6 Q96.478 1213.85 94.5336 1212.11 Q92.6123 1210.38 89.5104 1210.38 Q87.3114 1210.38 84.8577 1211.14 Q82.4271 1211.91 79.6494 1213.46 L79.6494 1208.73 Q82.4734 1207.6 84.9271 1207.02 Q87.3808 1206.44 89.4178 1206.44 Q94.7882 1206.44 97.9826 1209.13 Q101.177 1211.81 101.177 1216.3 Q101.177 1218.43 100.367 1220.35 Q99.5798 1222.25 97.4734 1224.85 Q96.8947 1225.52 93.7928 1228.73 Q90.691 1231.93 85.0429 1237.69 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M121.177 1210.15 Q117.566 1210.15 115.737 1213.71 Q113.932 1217.25 113.932 1224.38 Q113.932 1231.49 115.737 1235.05 Q117.566 1238.6 121.177 1238.6 Q124.811 1238.6 126.617 1235.05 Q128.445 1231.49 128.445 1224.38 Q128.445 1217.25 126.617 1213.71 Q124.811 1210.15 121.177 1210.15 M121.177 1206.44 Q126.987 1206.44 130.043 1211.05 Q133.121 1215.63 133.121 1224.38 Q133.121 1233.11 130.043 1237.72 Q126.987 1242.3 121.177 1242.3 Q115.367 1242.3 112.288 1237.72 Q109.233 1233.11 109.233 1224.38 Q109.233 1215.63 112.288 1211.05 Q115.367 1206.44 121.177 1206.44 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M151.339 1210.15 Q147.728 1210.15 145.899 1213.71 Q144.093 1217.25 144.093 1224.38 Q144.093 1231.49 145.899 1235.05 Q147.728 1238.6 151.339 1238.6 Q154.973 1238.6 156.779 1235.05 Q158.607 1231.49 158.607 1224.38 Q158.607 1217.25 156.779 1213.71 Q154.973 1210.15 151.339 1210.15 M151.339 1206.44 Q157.149 1206.44 160.205 1211.05 Q163.283 1215.63 163.283 1224.38 Q163.283 1233.11 160.205 1237.72 Q157.149 1242.3 151.339 1242.3 Q145.529 1242.3 142.45 1237.72 Q139.394 1233.11 139.394 1224.38 Q139.394 1215.63 142.45 1211.05 Q145.529 1206.44 151.339 1206.44 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M93.8623 989.705 L82.0568 1008.15 L93.8623 1008.15 L93.8623 989.705 M92.6354 985.631 L98.515 985.631 L98.515 1008.15 L103.446 1008.15 L103.446 1012.04 L98.515 1012.04 L98.515 1020.19 L93.8623 1020.19 L93.8623 1012.04 L78.2605 1012.04 L78.2605 1007.53 L92.6354 985.631 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M121.177 988.709 Q117.566 988.709 115.737 992.274 Q113.932 995.816 113.932 1002.95 Q113.932 1010.05 115.737 1013.62 Q117.566 1017.16 121.177 1017.16 Q124.811 1017.16 126.617 1013.62 Q128.445 1010.05 128.445 1002.95 Q128.445 995.816 126.617 992.274 Q124.811 988.709 121.177 988.709 M121.177 985.006 Q126.987 985.006 130.043 989.612 Q133.121 994.195 133.121 1002.95 Q133.121 1011.67 130.043 1016.28 Q126.987 1020.86 121.177 1020.86 Q115.367 1020.86 112.288 1016.28 Q109.233 1011.67 109.233 1002.95 Q109.233 994.195 112.288 989.612 Q115.367 985.006 121.177 985.006 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M151.339 988.709 Q147.728 988.709 145.899 992.274 Q144.093 995.816 144.093 1002.95 Q144.093 1010.05 145.899 1013.62 Q147.728 1017.16 151.339 1017.16 Q154.973 1017.16 156.779 1013.62 Q158.607 1010.05 158.607 1002.95 Q158.607 995.816 156.779 992.274 Q154.973 988.709 151.339 988.709 M151.339 985.006 Q157.149 985.006 160.205 989.612 Q163.283 994.195 163.283 1002.95 Q163.283 1011.67 160.205 1016.28 Q157.149 1020.86 151.339 1020.86 Q145.529 1020.86 142.45 1016.28 Q139.394 1011.67 139.394 1002.95 Q139.394 994.195 142.45 989.612 Q145.529 985.006 151.339 985.006 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M91.5938 779.61 Q88.4456 779.61 86.5938 781.763 Q84.7651 783.916 84.7651 787.666 Q84.7651 791.392 86.5938 793.568 Q88.4456 795.721 91.5938 795.721 Q94.7419 795.721 96.5706 793.568 Q98.4224 791.392 98.4224 787.666 Q98.4224 783.916 96.5706 781.763 Q94.7419 779.61 91.5938 779.61 M100.876 764.957 L100.876 769.217 Q99.1169 768.383 97.3113 767.944 Q95.5289 767.504 93.7697 767.504 Q89.1401 767.504 86.6864 770.629 Q84.2558 773.754 83.9086 780.073 Q85.2743 778.059 87.3345 776.994 Q89.3947 775.906 91.8715 775.906 Q97.0798 775.906 100.089 779.078 Q103.121 782.226 103.121 787.666 Q103.121 792.99 99.9733 796.207 Q96.8252 799.425 91.5938 799.425 Q85.5984 799.425 82.4271 794.842 Q79.2559 790.235 79.2559 781.508 Q79.2559 773.314 83.1447 768.453 Q87.0336 763.569 93.5845 763.569 Q95.3437 763.569 97.1261 763.916 Q98.9317 764.263 100.876 764.957 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M121.177 767.272 Q117.566 767.272 115.737 770.837 Q113.932 774.379 113.932 781.508 Q113.932 788.615 115.737 792.179 Q117.566 795.721 121.177 795.721 Q124.811 795.721 126.617 792.179 Q128.445 788.615 128.445 781.508 Q128.445 774.379 126.617 770.837 Q124.811 767.272 121.177 767.272 M121.177 763.569 Q126.987 763.569 130.043 768.175 Q133.121 772.758 133.121 781.508 Q133.121 790.235 130.043 794.842 Q126.987 799.425 121.177 799.425 Q115.367 799.425 112.288 794.842 Q109.233 790.235 109.233 781.508 Q109.233 772.758 112.288 768.175 Q115.367 763.569 121.177 763.569 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M151.339 767.272 Q147.728 767.272 145.899 770.837 Q144.093 774.379 144.093 781.508 Q144.093 788.615 145.899 792.179 Q147.728 795.721 151.339 795.721 Q154.973 795.721 156.779 792.179 Q158.607 788.615 158.607 781.508 Q158.607 774.379 156.779 770.837 Q154.973 767.272 151.339 767.272 M151.339 763.569 Q157.149 763.569 160.205 768.175 Q163.283 772.758 163.283 781.508 Q163.283 790.235 160.205 794.842 Q157.149 799.425 151.339 799.425 Q145.529 799.425 142.45 794.842 Q139.394 790.235 139.394 781.508 Q139.394 772.758 142.45 768.175 Q145.529 763.569 151.339 763.569 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M91.0151 560.904 Q87.6817 560.904 85.7605 562.687 Q83.8623 564.469 83.8623 567.594 Q83.8623 570.719 85.7605 572.502 Q87.6817 574.284 91.0151 574.284 Q94.3484 574.284 96.2697 572.502 Q98.1909 570.696 98.1909 567.594 Q98.1909 564.469 96.2697 562.687 Q94.3715 560.904 91.0151 560.904 M86.3392 558.914 Q83.3299 558.173 81.6401 556.113 Q79.9735 554.053 79.9735 551.09 Q79.9735 546.946 82.9133 544.539 Q85.8762 542.131 91.0151 542.131 Q96.1771 542.131 99.1169 544.539 Q102.057 546.946 102.057 551.09 Q102.057 554.053 100.367 556.113 Q98.7002 558.173 95.7141 558.914 Q99.0937 559.701 100.969 561.992 Q102.867 564.284 102.867 567.594 Q102.867 572.617 99.7882 575.303 Q96.7326 577.988 91.0151 577.988 Q85.2975 577.988 82.2188 575.303 Q79.1633 572.617 79.1633 567.594 Q79.1633 564.284 81.0614 561.992 Q82.9595 559.701 86.3392 558.914 M84.6262 551.529 Q84.6262 554.215 86.2929 555.719 Q87.9827 557.224 91.0151 557.224 Q94.0243 557.224 95.7141 555.719 Q97.4271 554.215 97.4271 551.529 Q97.4271 548.844 95.7141 547.34 Q94.0243 545.835 91.0151 545.835 Q87.9827 545.835 86.2929 547.34 Q84.6262 548.844 84.6262 551.529 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M121.177 545.835 Q117.566 545.835 115.737 549.4 Q113.932 552.942 113.932 560.071 Q113.932 567.178 115.737 570.742 Q117.566 574.284 121.177 574.284 Q124.811 574.284 126.617 570.742 Q128.445 567.178 128.445 560.071 Q128.445 552.942 126.617 549.4 Q124.811 545.835 121.177 545.835 M121.177 542.131 Q126.987 542.131 130.043 546.738 Q133.121 551.321 133.121 560.071 Q133.121 568.798 130.043 573.404 Q126.987 577.988 121.177 577.988 Q115.367 577.988 112.288 573.404 Q109.233 568.798 109.233 560.071 Q109.233 551.321 112.288 546.738 Q115.367 542.131 121.177 542.131 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M151.339 545.835 Q147.728 545.835 145.899 549.4 Q144.093 552.942 144.093 560.071 Q144.093 567.178 145.899 570.742 Q147.728 574.284 151.339 574.284 Q154.973 574.284 156.779 570.742 Q158.607 567.178 158.607 560.071 Q158.607 552.942 156.779 549.4 Q154.973 545.835 151.339 545.835 M151.339 542.131 Q157.149 542.131 160.205 546.738 Q163.283 551.321 163.283 560.071 Q163.283 568.798 160.205 573.404 Q157.149 577.988 151.339 577.988 Q145.529 577.988 142.45 573.404 Q139.394 568.798 139.394 560.071 Q139.394 551.321 142.45 546.738 Q145.529 542.131 151.339 542.131 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M51.6634 351.944 L59.3023 351.944 L59.3023 325.579 L50.9921 327.245 L50.9921 322.986 L59.256 321.319 L63.9319 321.319 L63.9319 351.944 L71.5707 351.944 L71.5707 355.879 L51.6634 355.879 L51.6634 351.944 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M91.0151 324.398 Q87.404 324.398 85.5753 327.963 Q83.7697 331.504 83.7697 338.634 Q83.7697 345.74 85.5753 349.305 Q87.404 352.847 91.0151 352.847 Q94.6493 352.847 96.4548 349.305 Q98.2835 345.74 98.2835 338.634 Q98.2835 331.504 96.4548 327.963 Q94.6493 324.398 91.0151 324.398 M91.0151 320.694 Q96.8252 320.694 99.8808 325.301 Q102.959 329.884 102.959 338.634 Q102.959 347.361 99.8808 351.967 Q96.8252 356.551 91.0151 356.551 Q85.2049 356.551 82.1262 351.967 Q79.0707 347.361 79.0707 338.634 Q79.0707 329.884 82.1262 325.301 Q85.2049 320.694 91.0151 320.694 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M121.177 324.398 Q117.566 324.398 115.737 327.963 Q113.932 331.504 113.932 338.634 Q113.932 345.74 115.737 349.305 Q117.566 352.847 121.177 352.847 Q124.811 352.847 126.617 349.305 Q128.445 345.74 128.445 338.634 Q128.445 331.504 126.617 327.963 Q124.811 324.398 121.177 324.398 M121.177 320.694 Q126.987 320.694 130.043 325.301 Q133.121 329.884 133.121 338.634 Q133.121 347.361 130.043 351.967 Q126.987 356.551 121.177 356.551 Q115.367 356.551 112.288 351.967 Q109.233 347.361 109.233 338.634 Q109.233 329.884 112.288 325.301 Q115.367 320.694 121.177 320.694 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M151.339 324.398 Q147.728 324.398 145.899 327.963 Q144.093 331.504 144.093 338.634 Q144.093 345.74 145.899 349.305 Q147.728 352.847 151.339 352.847 Q154.973 352.847 156.779 349.305 Q158.607 345.74 158.607 338.634 Q158.607 331.504 156.779 327.963 Q154.973 324.398 151.339 324.398 M151.339 320.694 Q157.149 320.694 160.205 325.301 Q163.283 329.884 163.283 338.634 Q163.283 347.361 160.205 351.967 Q157.149 356.551 151.339 356.551 Q145.529 356.551 142.45 351.967 Q139.394 347.361 139.394 338.634 Q139.394 329.884 142.45 325.301 Q145.529 320.694 151.339 320.694 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M51.6634 130.507 L59.3023 130.507 L59.3023 104.141 L50.9921 105.808 L50.9921 101.549 L59.256 99.8822 L63.9319 99.8822 L63.9319 130.507 L71.5707 130.507 L71.5707 134.442 L51.6634 134.442 L51.6634 130.507 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M85.0429 130.507 L101.362 130.507 L101.362 134.442 L79.4179 134.442 L79.4179 130.507 Q82.0799 127.752 86.6632 123.123 Q91.2697 118.47 92.4502 117.127 Q94.6956 114.604 95.5752 112.868 Q96.478 111.109 96.478 109.419 Q96.478 106.665 94.5336 104.928 Q92.6123 103.192 89.5104 103.192 Q87.3114 103.192 84.8577 103.956 Q82.4271 104.72 79.6494 106.271 L79.6494 101.549 Q82.4734 100.415 84.9271 99.8359 Q87.3808 99.2572 89.4178 99.2572 Q94.7882 99.2572 97.9826 101.942 Q101.177 104.627 101.177 109.118 Q101.177 111.248 100.367 113.169 Q99.5798 115.067 97.4734 117.66 Q96.8947 118.331 93.7928 121.549 Q90.691 124.743 85.0429 130.507 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M121.177 102.961 Q117.566 102.961 115.737 106.526 Q113.932 110.067 113.932 117.197 Q113.932 124.303 115.737 127.868 Q117.566 131.41 121.177 131.41 Q124.811 131.41 126.617 127.868 Q128.445 124.303 128.445 117.197 Q128.445 110.067 126.617 106.526 Q124.811 102.961 121.177 102.961 M121.177 99.2572 Q126.987 99.2572 130.043 103.864 Q133.121 108.447 133.121 117.197 Q133.121 125.924 130.043 130.53 Q126.987 135.113 121.177 135.113 Q115.367 135.113 112.288 130.53 Q109.233 125.924 109.233 117.197 Q109.233 108.447 112.288 103.864 Q115.367 99.2572 121.177 99.2572 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip660)\" d=\"M151.339 102.961 Q147.728 102.961 145.899 106.526 Q144.093 110.067 144.093 117.197 Q144.093 124.303 145.899 127.868 Q147.728 131.41 151.339 131.41 Q154.973 131.41 156.779 127.868 Q158.607 124.303 158.607 117.197 Q158.607 110.067 156.779 106.526 Q154.973 102.961 151.339 102.961 M151.339 99.2572 Q157.149 99.2572 160.205 103.864 Q163.283 108.447 163.283 117.197 Q163.283 125.924 160.205 130.53 Q157.149 135.113 151.339 135.113 Q145.529 135.113 142.45 130.53 Q139.394 125.924 139.394 117.197 Q139.394 108.447 142.45 103.864 Q145.529 99.2572 151.339 99.2572 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip662)\" style=\"stroke:#009af9; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"260.231,1445.72 260.479,1445.67 260.975,1445.49 261.967,1445.07 263.951,1444.11 267.919,1441.99 275.856,1437.49 291.73,1428.07 323.477,1408.79 386.972,1368.99 513.961,1288.87 767.939,1123.96 1275.9,790.041 2291.81,87.9763 \"/>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#recheck roughness\n",
    "ζ = 0.25\n",
    "plot(x_list,max.(0,corr[:,1]).^(1/ζ/2)) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-12-14T19:46:45.901000+01:00",
     "start_time": "2022-12-13T13:15:50.616Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip280\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M0 1600 L2400 1600 L2400 0 L0 0  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip281\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M156.112 1486.45 L2352.76 1486.45 L2352.76 47.2441 L156.112 47.2441  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip282\">\n",
       "    <rect x=\"156\" y=\"47\" width=\"2198\" height=\"1440\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip282)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"218.281,1486.45 218.281,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip282)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"773.203,1486.45 773.203,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip282)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1328.13,1486.45 1328.13,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip282)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1883.05,1486.45 1883.05,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"156.112,1486.45 2352.76,1486.45 \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,1486.45 218.281,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"773.203,1486.45 773.203,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1328.13,1486.45 1328.13,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1883.05,1486.45 1883.05,1467.55 \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M218.281 1517.37 Q214.67 1517.37 212.842 1520.93 Q211.036 1524.47 211.036 1531.6 Q211.036 1538.71 212.842 1542.27 Q214.67 1545.82 218.281 1545.82 Q221.916 1545.82 223.721 1542.27 Q225.55 1538.71 225.55 1531.6 Q225.55 1524.47 223.721 1520.93 Q221.916 1517.37 218.281 1517.37 M218.281 1513.66 Q224.091 1513.66 227.147 1518.27 Q230.226 1522.85 230.226 1531.6 Q230.226 1540.33 227.147 1544.94 Q224.091 1549.52 218.281 1549.52 Q212.471 1549.52 209.392 1544.94 Q206.337 1540.33 206.337 1531.6 Q206.337 1522.85 209.392 1518.27 Q212.471 1513.66 218.281 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M767.856 1544.91 L784.176 1544.91 L784.176 1548.85 L762.231 1548.85 L762.231 1544.91 Q764.893 1542.16 769.477 1537.53 Q774.083 1532.88 775.264 1531.53 Q777.509 1529.01 778.389 1527.27 Q779.291 1525.51 779.291 1523.82 Q779.291 1521.07 777.347 1519.33 Q775.426 1517.6 772.324 1517.6 Q770.125 1517.6 767.671 1518.36 Q765.24 1519.13 762.463 1520.68 L762.463 1515.95 Q765.287 1514.82 767.74 1514.24 Q770.194 1513.66 772.231 1513.66 Q777.602 1513.66 780.796 1516.35 Q783.99 1519.03 783.99 1523.52 Q783.99 1525.65 783.18 1527.57 Q782.393 1529.47 780.287 1532.07 Q779.708 1532.74 776.606 1535.95 Q773.504 1539.15 767.856 1544.91 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1331.13 1518.36 L1319.33 1536.81 L1331.13 1536.81 L1331.13 1518.36 M1329.91 1514.29 L1335.79 1514.29 L1335.79 1536.81 L1340.72 1536.81 L1340.72 1540.7 L1335.79 1540.7 L1335.79 1548.85 L1331.13 1548.85 L1331.13 1540.7 L1315.53 1540.7 L1315.53 1536.19 L1329.91 1514.29 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M1883.45 1529.7 Q1880.3 1529.7 1878.45 1531.86 Q1876.62 1534.01 1876.62 1537.76 Q1876.62 1541.49 1878.45 1543.66 Q1880.3 1545.82 1883.45 1545.82 Q1886.6 1545.82 1888.43 1543.66 Q1890.28 1541.49 1890.28 1537.76 Q1890.28 1534.01 1888.43 1531.86 Q1886.6 1529.7 1883.45 1529.7 M1892.74 1515.05 L1892.74 1519.31 Q1890.98 1518.48 1889.17 1518.04 Q1887.39 1517.6 1885.63 1517.6 Q1881 1517.6 1878.55 1520.72 Q1876.11 1523.85 1875.77 1530.17 Q1877.13 1528.15 1879.19 1527.09 Q1881.25 1526 1883.73 1526 Q1888.94 1526 1891.95 1529.17 Q1894.98 1532.32 1894.98 1537.76 Q1894.98 1543.08 1891.83 1546.3 Q1888.68 1549.52 1883.45 1549.52 Q1877.46 1549.52 1874.29 1544.94 Q1871.11 1540.33 1871.11 1531.6 Q1871.11 1523.41 1875 1518.55 Q1878.89 1513.66 1885.44 1513.66 Q1887.2 1513.66 1888.99 1514.01 Q1890.79 1514.36 1892.74 1515.05 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip282)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"156.112,1444.35 2352.76,1444.35 \"/>\n",
       "<polyline clip-path=\"url(#clip282)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"156.112,1093.79 2352.76,1093.79 \"/>\n",
       "<polyline clip-path=\"url(#clip282)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"156.112,743.226 2352.76,743.226 \"/>\n",
       "<polyline clip-path=\"url(#clip282)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"156.112,392.663 2352.76,392.663 \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"156.112,1486.45 156.112,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"156.112,1444.35 175.01,1444.35 \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"156.112,1093.79 175.01,1093.79 \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"156.112,743.226 175.01,743.226 \"/>\n",
       "<polyline clip-path=\"url(#clip280)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"156.112,392.663 175.01,392.663 \"/>\n",
       "<path clip-path=\"url(#clip280)\" d=\"M62.9365 1430.15 Q59.3254 1430.15 57.4967 1433.72 Q55.6912 1437.26 55.6912 1444.39 Q55.6912 1451.49 57.4967 1455.06 Q59.3254 1458.6 62.9365 1458.6 Q66.5707 1458.6 68.3763 1455.06 Q70.205 1451.49 70.205 1444.39 Q70.205 1437.26 68.3763 1433.72 Q66.5707 1430.15 62.9365 1430.15 M62.9365 1426.45 Q68.7467 1426.45 71.8022 1431.05 Q74.8809 1435.64 74.8809 1444.39 Q74.8809 1453.11 71.8022 1457.72 Q68.7467 1462.3 62.9365 1462.3 Q57.1264 1462.3 54.0477 1457.72 Q50.9921 1453.11 50.9921 1444.39 Q50.9921 1435.64 54.0477 1431.05 Q57.1264 1426.45 62.9365 1426.45 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M83.0984 1455.75 L87.9827 1455.75 L87.9827 1461.63 L83.0984 1461.63 L83.0984 1455.75 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M108.168 1430.15 Q104.557 1430.15 102.728 1433.72 Q100.922 1437.26 100.922 1444.39 Q100.922 1451.49 102.728 1455.06 Q104.557 1458.6 108.168 1458.6 Q111.802 1458.6 113.608 1455.06 Q115.436 1451.49 115.436 1444.39 Q115.436 1437.26 113.608 1433.72 Q111.802 1430.15 108.168 1430.15 M108.168 1426.45 Q113.978 1426.45 117.033 1431.05 Q120.112 1435.64 120.112 1444.39 Q120.112 1453.11 117.033 1457.72 Q113.978 1462.3 108.168 1462.3 Q102.358 1462.3 99.2789 1457.72 Q96.2234 1453.11 96.2234 1444.39 Q96.2234 1435.64 99.2789 1431.05 Q102.358 1426.45 108.168 1426.45 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M64.1634 1079.59 Q60.5523 1079.59 58.7236 1083.15 Q56.918 1086.69 56.918 1093.82 Q56.918 1100.93 58.7236 1104.49 Q60.5523 1108.04 64.1634 1108.04 Q67.7976 1108.04 69.6031 1104.49 Q71.4318 1100.93 71.4318 1093.82 Q71.4318 1086.69 69.6031 1083.15 Q67.7976 1079.59 64.1634 1079.59 M64.1634 1075.88 Q69.9735 1075.88 73.029 1080.49 Q76.1077 1085.07 76.1077 1093.82 Q76.1077 1102.55 73.029 1107.16 Q69.9735 1111.74 64.1634 1111.74 Q58.3532 1111.74 55.2745 1107.16 Q52.219 1102.55 52.219 1093.82 Q52.219 1085.07 55.2745 1080.49 Q58.3532 1075.88 64.1634 1075.88 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M84.3253 1105.19 L89.2095 1105.19 L89.2095 1111.07 L84.3253 1111.07 L84.3253 1105.19 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M100.205 1107.13 L107.844 1107.13 L107.844 1080.77 L99.5335 1082.43 L99.5335 1078.18 L107.797 1076.51 L112.473 1076.51 L112.473 1107.13 L120.112 1107.13 L120.112 1111.07 L100.205 1111.07 L100.205 1107.13 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M64.5337 729.025 Q60.9226 729.025 59.0939 732.59 Q57.2884 736.131 57.2884 743.261 Q57.2884 750.367 59.0939 753.932 Q60.9226 757.474 64.5337 757.474 Q68.168 757.474 69.9735 753.932 Q71.8022 750.367 71.8022 743.261 Q71.8022 736.131 69.9735 732.59 Q68.168 729.025 64.5337 729.025 M64.5337 725.321 Q70.3439 725.321 73.3994 729.928 Q76.4781 734.511 76.4781 743.261 Q76.4781 751.988 73.3994 756.594 Q70.3439 761.177 64.5337 761.177 Q58.7236 761.177 55.6449 756.594 Q52.5893 751.988 52.5893 743.261 Q52.5893 734.511 55.6449 729.928 Q58.7236 725.321 64.5337 725.321 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M84.6956 754.626 L89.5799 754.626 L89.5799 760.506 L84.6956 760.506 L84.6956 754.626 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M103.793 756.571 L120.112 756.571 L120.112 760.506 L98.1678 760.506 L98.1678 756.571 Q100.83 753.816 105.413 749.187 Q110.02 744.534 111.2 743.191 Q113.445 740.668 114.325 738.932 Q115.228 737.173 115.228 735.483 Q115.228 732.728 113.283 730.992 Q111.362 729.256 108.26 729.256 Q106.061 729.256 103.608 730.02 Q101.177 730.784 98.3993 732.335 L98.3993 727.613 Q101.223 726.478 103.677 725.9 Q106.131 725.321 108.168 725.321 Q113.538 725.321 116.733 728.006 Q119.927 730.691 119.927 735.182 Q119.927 737.312 119.117 739.233 Q118.33 741.131 116.223 743.724 Q115.645 744.395 112.543 747.613 Q109.441 750.807 103.793 756.571 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M63.5847 378.462 Q59.9736 378.462 58.1449 382.027 Q56.3393 385.568 56.3393 392.698 Q56.3393 399.804 58.1449 403.369 Q59.9736 406.911 63.5847 406.911 Q67.2189 406.911 69.0244 403.369 Q70.8531 399.804 70.8531 392.698 Q70.8531 385.568 69.0244 382.027 Q67.2189 378.462 63.5847 378.462 M63.5847 374.758 Q69.3948 374.758 72.4503 379.365 Q75.529 383.948 75.529 392.698 Q75.529 401.425 72.4503 406.031 Q69.3948 410.615 63.5847 410.615 Q57.7745 410.615 54.6958 406.031 Q51.6403 401.425 51.6403 392.698 Q51.6403 383.948 54.6958 379.365 Q57.7745 374.758 63.5847 374.758 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M83.7466 404.064 L88.6308 404.064 L88.6308 409.943 L83.7466 409.943 L83.7466 404.064 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip280)\" d=\"M112.983 391.309 Q116.339 392.027 118.214 394.295 Q120.112 396.564 120.112 399.897 Q120.112 405.013 116.594 407.814 Q113.075 410.615 106.594 410.615 Q104.418 410.615 102.103 410.175 Q99.8113 409.758 97.3576 408.902 L97.3576 404.388 Q99.3021 405.522 101.617 406.101 Q103.932 406.679 106.455 406.679 Q110.853 406.679 113.145 404.943 Q115.459 403.207 115.459 399.897 Q115.459 396.842 113.307 395.129 Q111.177 393.392 107.358 393.392 L103.33 393.392 L103.33 389.55 L107.543 389.55 Q110.992 389.55 112.82 388.184 Q114.649 386.795 114.649 384.203 Q114.649 381.541 112.751 380.129 Q110.876 378.693 107.358 378.693 Q105.436 378.693 103.237 379.11 Q101.038 379.527 98.3993 380.406 L98.3993 376.24 Q101.061 375.499 103.376 375.129 Q105.714 374.758 107.774 374.758 Q113.098 374.758 116.2 377.189 Q119.302 379.596 119.302 383.717 Q119.302 386.587 117.658 388.578 Q116.015 390.545 112.983 391.309 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip282)\" style=\"stroke:#009af9; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,87.9763 230.543,176.895 242.806,214.279 255.068,250.612 267.33,286.241 279.592,321.123 291.854,355.244 304.116,388.64 316.379,421.378 328.641,453.474 340.903,484.782 353.165,515.388 365.427,545.313 377.689,574.584 389.952,603.249 402.214,631.28 414.476,658.587 426.738,685.204 439,711.122 451.262,736.403 463.525,761.01 475.787,784.915 488.049,808.212 500.311,830.911 512.573,853.012 524.835,874.531 537.098,895.47 549.36,915.84 561.622,935.656 573.884,954.931 586.146,973.575 598.408,991.567 610.67,1009.04 622.933,1025.84 635.195,1042.08 647.457,1057.86 659.719,1073.16 671.981,1087.96 684.243,1102.18 696.506,1115.9 708.768,1129.19 721.03,1142.06 733.292,1154.46 745.554,1166.4 757.816,1178.01 770.079,1189.22 782.341,1200.15 794.603,1210.62 806.865,1220.8 819.127,1230.51 831.389,1239.87 843.652,1248.78 855.914,1257.36 868.176,1265.59 880.438,1273.47 892.7,1280.93 904.962,1288.17 917.225,1295.13 929.487,1301.8 941.749,1308.21 954.011,1314.31 966.273,1320.16 978.535,1325.78 990.798,1331.16 1003.06,1336.27 1015.32,1341.16 1027.58,1345.84 1039.85,1350.31 1052.11,1354.54 1064.37,1358.62 1076.63,1362.48 1088.89,1366.25 1101.16,1369.84 1113.42,1373.29 1125.68,1376.54 1137.94,1379.72 1150.21,1382.79 1162.47,1385.71 1174.73,1388.52 1186.99,1391.23 1199.25,1393.91 1211.52,1396.43 1223.78,1398.8 1236.04,1401.03 1248.3,1403.18 1260.57,1405.33 1272.83,1407.39 1285.09,1409.26 1297.35,1411.01 1309.61,1412.78 1321.88,1414.62 1334.14,1416.3 1346.4,1417.94 1358.66,1419.48 1370.92,1420.95 1383.19,1422.38 1395.45,1423.69 1407.71,1424.86 1419.97,1425.94 1432.24,1426.9 1444.5,1427.76 1456.76,1428.55 1469.02,1429.24 1481.28,1429.89 1493.55,1430.52 1505.81,1431.1 1518.07,1431.71 1530.33,1432.34 1542.59,1433.04 1554.86,1433.7 1567.12,1434.33 1579.38,1434.93 1591.64,1435.39 1603.91,1435.8 1616.17,1436.29 1628.43,1436.73 1640.69,1437.14 1652.95,1437.6 1665.22,1438.05 1677.48,1438.47 1689.74,1438.84 1702,1439.26 1714.27,1439.59 1726.53,1439.87 1738.79,1440.17 1751.05,1440.54 1763.31,1440.94 1775.58,1441.16 1787.84,1441.33 1800.1,1441.47 1812.36,1441.64 1824.62,1441.8 1836.89,1441.9 1849.15,1441.95 1861.41,1442.12 1873.67,1442.17 1885.94,1442.23 1898.2,1442.38 1910.46,1442.61 1922.72,1442.92 1934.98,1443.21 1947.25,1443.51 1959.51,1443.79 1971.77,1444.05 1984.03,1444.27 1996.29,1444.47 2008.56,1444.63 2020.82,1444.87 2033.08,1445.02 2045.34,1445.2 2057.61,1445.3 2069.87,1445.44 2082.13,1445.56 2094.39,1445.65 2106.65,1445.58 2118.92,1445.53 2131.18,1445.48 2143.44,1445.44 2155.7,1445.41 2167.97,1445.43 2180.23,1445.45 2192.49,1445.42 2204.75,1445.43 2217.01,1445.59 2229.28,1445.7 2241.54,1445.64 2253.8,1445.6 2266.06,1445.62 2278.32,1445.64 2290.59,1445.72 \"/>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "z = 0.5   \n",
    "\n",
    "# plot the correlations for x=L\n",
    "lgx=lgL\n",
    "x=2^lgx\n",
    "\n",
    "last_time =  round(Int,0.25*( measurement_time ÷ Δt * (x/L)^z))\n",
    "\n",
    "t_renormalized = (0:Δt:measurement_time) ./ x^z\n",
    "fig = plot(t_renormalized[1:last_time], (x^(-2*ζ) .* corr[lgx+1,1:last_time]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-12-14T19:46:46.087000+01:00",
     "start_time": "2022-12-13T13:15:52.158Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip400\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip400)\" d=\"M0 1600 L2400 1600 L2400 0 L0 0  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip401\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip400)\" d=\"M156.112 1486.45 L2352.76 1486.45 L2352.76 47.2441 L156.112 47.2441  Z\" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip402\">\n",
       "    <rect x=\"156\" y=\"47\" width=\"2198\" height=\"1440\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"218.281,1486.45 218.281,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"770.896,1486.45 770.896,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1323.51,1486.45 1323.51,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"1876.13,1486.45 1876.13,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"156.112,1486.45 2352.76,1486.45 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,1486.45 218.281,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"770.896,1486.45 770.896,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1323.51,1486.45 1323.51,1467.55 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"1876.13,1486.45 1876.13,1467.55 \"/>\n",
       "<path clip-path=\"url(#clip400)\" d=\"M218.281 1517.37 Q214.67 1517.37 212.842 1520.93 Q211.036 1524.47 211.036 1531.6 Q211.036 1538.71 212.842 1542.27 Q214.67 1545.82 218.281 1545.82 Q221.916 1545.82 223.721 1542.27 Q225.55 1538.71 225.55 1531.6 Q225.55 1524.47 223.721 1520.93 Q221.916 1517.37 218.281 1517.37 M218.281 1513.66 Q224.091 1513.66 227.147 1518.27 Q230.226 1522.85 230.226 1531.6 Q230.226 1540.33 227.147 1544.94 Q224.091 1549.52 218.281 1549.52 Q212.471 1549.52 209.392 1544.94 Q206.337 1540.33 206.337 1531.6 Q206.337 1522.85 209.392 1518.27 Q212.471 1513.66 218.281 1513.66 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M765.549 1544.91 L781.868 1544.91 L781.868 1548.85 L759.924 1548.85 L759.924 1544.91 Q762.586 1542.16 767.169 1537.53 Q771.776 1532.88 772.956 1531.53 Q775.202 1529.01 776.081 1527.27 Q776.984 1525.51 776.984 1523.82 Q776.984 1521.07 775.04 1519.33 Q773.118 1517.6 770.016 1517.6 Q767.817 1517.6 765.364 1518.36 Q762.933 1519.13 760.155 1520.68 L760.155 1515.95 Q762.979 1514.82 765.433 1514.24 Q767.887 1513.66 769.924 1513.66 Q775.294 1513.66 778.489 1516.35 Q781.683 1519.03 781.683 1523.52 Q781.683 1525.65 780.873 1527.57 Q780.086 1529.47 777.979 1532.07 Q777.401 1532.74 774.299 1535.95 Q771.197 1539.15 765.549 1544.91 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M1326.52 1518.36 L1314.71 1536.81 L1326.52 1536.81 L1326.52 1518.36 M1325.29 1514.29 L1331.17 1514.29 L1331.17 1536.81 L1336.1 1536.81 L1336.1 1540.7 L1331.17 1540.7 L1331.17 1548.85 L1326.52 1548.85 L1326.52 1540.7 L1310.92 1540.7 L1310.92 1536.19 L1325.29 1514.29 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M1876.53 1529.7 Q1873.38 1529.7 1871.53 1531.86 Q1869.7 1534.01 1869.7 1537.76 Q1869.7 1541.49 1871.53 1543.66 Q1873.38 1545.82 1876.53 1545.82 Q1879.68 1545.82 1881.51 1543.66 Q1883.36 1541.49 1883.36 1537.76 Q1883.36 1534.01 1881.51 1531.86 Q1879.68 1529.7 1876.53 1529.7 M1885.81 1515.05 L1885.81 1519.31 Q1884.05 1518.48 1882.25 1518.04 Q1880.47 1517.6 1878.71 1517.6 Q1874.08 1517.6 1871.62 1520.72 Q1869.19 1523.85 1868.85 1530.17 Q1870.21 1528.15 1872.27 1527.09 Q1874.33 1526 1876.81 1526 Q1882.02 1526 1885.03 1529.17 Q1888.06 1532.32 1888.06 1537.76 Q1888.06 1543.08 1884.91 1546.3 Q1881.76 1549.52 1876.53 1549.52 Q1870.54 1549.52 1867.36 1544.94 Q1864.19 1540.33 1864.19 1531.6 Q1864.19 1523.41 1868.08 1518.55 Q1871.97 1513.66 1878.52 1513.66 Q1880.28 1513.66 1882.06 1514.01 Q1883.87 1514.36 1885.81 1515.05 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"156.112,1435.17 2352.76,1435.17 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"156.112,1086.98 2352.76,1086.98 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"156.112,738.792 2352.76,738.792 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"156.112,390.601 2352.76,390.601 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"156.112,1486.45 156.112,47.2441 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"156.112,1435.17 175.01,1435.17 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"156.112,1086.98 175.01,1086.98 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"156.112,738.792 175.01,738.792 \"/>\n",
       "<polyline clip-path=\"url(#clip400)\" style=\"stroke:#000000; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"156.112,390.601 175.01,390.601 \"/>\n",
       "<path clip-path=\"url(#clip400)\" d=\"M62.9365 1420.97 Q59.3254 1420.97 57.4967 1424.54 Q55.6912 1428.08 55.6912 1435.21 Q55.6912 1442.31 57.4967 1445.88 Q59.3254 1449.42 62.9365 1449.42 Q66.5707 1449.42 68.3763 1445.88 Q70.205 1442.31 70.205 1435.21 Q70.205 1428.08 68.3763 1424.54 Q66.5707 1420.97 62.9365 1420.97 M62.9365 1417.27 Q68.7467 1417.27 71.8022 1421.87 Q74.8809 1426.46 74.8809 1435.21 Q74.8809 1443.93 71.8022 1448.54 Q68.7467 1453.12 62.9365 1453.12 Q57.1264 1453.12 54.0477 1448.54 Q50.9921 1443.93 50.9921 1435.21 Q50.9921 1426.46 54.0477 1421.87 Q57.1264 1417.27 62.9365 1417.27 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M83.0984 1446.57 L87.9827 1446.57 L87.9827 1452.45 L83.0984 1452.45 L83.0984 1446.57 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M108.168 1420.97 Q104.557 1420.97 102.728 1424.54 Q100.922 1428.08 100.922 1435.21 Q100.922 1442.31 102.728 1445.88 Q104.557 1449.42 108.168 1449.42 Q111.802 1449.42 113.608 1445.88 Q115.436 1442.31 115.436 1435.21 Q115.436 1428.08 113.608 1424.54 Q111.802 1420.97 108.168 1420.97 M108.168 1417.27 Q113.978 1417.27 117.033 1421.87 Q120.112 1426.46 120.112 1435.21 Q120.112 1443.93 117.033 1448.54 Q113.978 1453.12 108.168 1453.12 Q102.358 1453.12 99.2789 1448.54 Q96.2234 1443.93 96.2234 1435.21 Q96.2234 1426.46 99.2789 1421.87 Q102.358 1417.27 108.168 1417.27 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M64.1634 1072.78 Q60.5523 1072.78 58.7236 1076.35 Q56.918 1079.89 56.918 1087.02 Q56.918 1094.12 58.7236 1097.69 Q60.5523 1101.23 64.1634 1101.23 Q67.7976 1101.23 69.6031 1097.69 Q71.4318 1094.12 71.4318 1087.02 Q71.4318 1079.89 69.6031 1076.35 Q67.7976 1072.78 64.1634 1072.78 M64.1634 1069.08 Q69.9735 1069.08 73.029 1073.68 Q76.1077 1078.27 76.1077 1087.02 Q76.1077 1095.74 73.029 1100.35 Q69.9735 1104.93 64.1634 1104.93 Q58.3532 1104.93 55.2745 1100.35 Q52.219 1095.74 52.219 1087.02 Q52.219 1078.27 55.2745 1073.68 Q58.3532 1069.08 64.1634 1069.08 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M84.3253 1098.38 L89.2095 1098.38 L89.2095 1104.26 L84.3253 1104.26 L84.3253 1098.38 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M100.205 1100.33 L107.844 1100.33 L107.844 1073.96 L99.5335 1075.63 L99.5335 1071.37 L107.797 1069.7 L112.473 1069.7 L112.473 1100.33 L120.112 1100.33 L120.112 1104.26 L100.205 1104.26 L100.205 1100.33 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M64.5337 724.591 Q60.9226 724.591 59.0939 728.155 Q57.2884 731.697 57.2884 738.827 Q57.2884 745.933 59.0939 749.498 Q60.9226 753.039 64.5337 753.039 Q68.168 753.039 69.9735 749.498 Q71.8022 745.933 71.8022 738.827 Q71.8022 731.697 69.9735 728.155 Q68.168 724.591 64.5337 724.591 M64.5337 720.887 Q70.3439 720.887 73.3994 725.493 Q76.4781 730.077 76.4781 738.827 Q76.4781 747.553 73.3994 752.16 Q70.3439 756.743 64.5337 756.743 Q58.7236 756.743 55.6449 752.16 Q52.5893 747.553 52.5893 738.827 Q52.5893 730.077 55.6449 725.493 Q58.7236 720.887 64.5337 720.887 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M84.6956 750.192 L89.5799 750.192 L89.5799 756.072 L84.6956 756.072 L84.6956 750.192 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M103.793 752.137 L120.112 752.137 L120.112 756.072 L98.1678 756.072 L98.1678 752.137 Q100.83 749.382 105.413 744.752 Q110.02 740.1 111.2 738.757 Q113.445 736.234 114.325 734.498 Q115.228 732.739 115.228 731.049 Q115.228 728.294 113.283 726.558 Q111.362 724.822 108.26 724.822 Q106.061 724.822 103.608 725.586 Q101.177 726.35 98.3993 727.901 L98.3993 723.179 Q101.223 722.044 103.677 721.466 Q106.131 720.887 108.168 720.887 Q113.538 720.887 116.733 723.572 Q119.927 726.257 119.927 730.748 Q119.927 732.878 119.117 734.799 Q118.33 736.697 116.223 739.29 Q115.645 739.961 112.543 743.178 Q109.441 746.373 103.793 752.137 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M63.5847 376.4 Q59.9736 376.4 58.1449 379.965 Q56.3393 383.507 56.3393 390.636 Q56.3393 397.743 58.1449 401.307 Q59.9736 404.849 63.5847 404.849 Q67.2189 404.849 69.0244 401.307 Q70.8531 397.743 70.8531 390.636 Q70.8531 383.507 69.0244 379.965 Q67.2189 376.4 63.5847 376.4 M63.5847 372.696 Q69.3948 372.696 72.4503 377.303 Q75.529 381.886 75.529 390.636 Q75.529 399.363 72.4503 403.969 Q69.3948 408.553 63.5847 408.553 Q57.7745 408.553 54.6958 403.969 Q51.6403 399.363 51.6403 390.636 Q51.6403 381.886 54.6958 377.303 Q57.7745 372.696 63.5847 372.696 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M83.7466 402.002 L88.6308 402.002 L88.6308 407.881 L83.7466 407.881 L83.7466 402.002 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><path clip-path=\"url(#clip400)\" d=\"M112.983 389.247 Q116.339 389.965 118.214 392.233 Q120.112 394.502 120.112 397.835 Q120.112 402.951 116.594 405.752 Q113.075 408.553 106.594 408.553 Q104.418 408.553 102.103 408.113 Q99.8113 407.696 97.3576 406.84 L97.3576 402.326 Q99.3021 403.46 101.617 404.039 Q103.932 404.618 106.455 404.618 Q110.853 404.618 113.145 402.881 Q115.459 401.145 115.459 397.835 Q115.459 394.78 113.307 393.067 Q111.177 391.331 107.358 391.331 L103.33 391.331 L103.33 387.488 L107.543 387.488 Q110.992 387.488 112.82 386.122 Q114.649 384.733 114.649 382.141 Q114.649 379.479 112.751 378.067 Q110.876 376.632 107.358 376.632 Q105.436 376.632 103.237 377.048 Q101.038 377.465 98.3993 378.345 L98.3993 374.178 Q101.061 373.437 103.376 373.067 Q105.714 372.696 107.774 372.696 Q113.098 372.696 116.2 375.127 Q119.302 377.534 119.302 381.655 Q119.302 384.525 117.658 386.516 Q116.015 388.483 112.983 389.247 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" /><polyline clip-path=\"url(#clip402)\" style=\"stroke:#009af9; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,87.9763 230.492,176.293 242.704,213.425 254.915,249.511 267.126,284.9 279.337,319.546 291.548,353.436 303.76,386.605 315.971,419.122 328.182,451 340.393,482.097 352.604,512.496 364.815,542.218 377.027,571.291 389.238,599.762 401.449,627.603 413.66,654.726 425.871,681.163 438.082,706.905 450.294,732.015 462.505,756.456 474.716,780.198 486.927,803.338 499.138,825.884 511.35,847.835 523.561,869.208 535.772,890.005 547.983,910.238 560.194,929.92 572.405,949.064 584.617,967.582 596.828,985.452 609.039,1002.81 621.25,1019.5 633.461,1035.62 645.672,1051.3 657.884,1066.5 670.095,1081.19 682.306,1095.32 694.517,1108.95 706.728,1122.14 718.94,1134.93 731.151,1147.24 743.362,1159.1 755.573,1170.63 767.784,1181.77 779.995,1192.63 792.207,1203.03 804.418,1213.13 816.629,1222.78 828.84,1232.08 841.051,1240.92 853.262,1249.45 865.474,1257.62 877.685,1265.45 889.896,1272.85 902.107,1280.05 914.318,1286.96 926.53,1293.59 938.741,1299.95 950.952,1306.01 963.163,1311.82 975.374,1317.41 987.585,1322.75 999.797,1327.82 1012.01,1332.68 1024.22,1337.33 1036.43,1341.77 1048.64,1345.97 1060.85,1350.03 1073.06,1353.86 1085.27,1357.6 1097.49,1361.17 1109.7,1364.59 1121.91,1367.82 1134.12,1370.98 1146.33,1374.03 1158.54,1376.93 1170.75,1379.71 1182.96,1382.42 1195.18,1385.07 1207.39,1387.57 1219.6,1389.93 1231.81,1392.14 1244.02,1394.28 1256.23,1396.41 1268.44,1398.46 1280.65,1400.32 1292.86,1402.05 1305.08,1403.82 1317.29,1405.64 1329.5,1407.31 1341.71,1408.94 1353.92,1410.47 1366.13,1411.93 1378.34,1413.35 1390.55,1414.65 1402.77,1415.81 1414.98,1416.89 1427.19,1417.84 1439.4,1418.69 1451.61,1419.48 1463.82,1420.17 1476.03,1420.81 1488.24,1421.43 1500.45,1422.01 1512.67,1422.62 1524.88,1423.24 1537.09,1423.94 1549.3,1424.59 1561.51,1425.22 1573.72,1425.81 1585.93,1426.27 1598.14,1426.67 1610.36,1427.17 1622.57,1427.6 1634.78,1428.01 1646.99,1428.46 1659.2,1428.91 1671.41,1429.33 1683.62,1429.69 1695.83,1430.12 1708.04,1430.44 1720.26,1430.72 1732.47,1431.02 1744.68,1431.38 1756.89,1431.78 1769.1,1432.01 1781.31,1432.17 1793.52,1432.31 1805.73,1432.48 1817.95,1432.63 1830.16,1432.74 1842.37,1432.79 1854.58,1432.96 1866.79,1433.01 1879,1433.06 1891.21,1433.22 1903.42,1433.44 1915.63,1433.75 1927.85,1434.04 1940.06,1434.34 1952.27,1434.61 1964.48,1434.87 1976.69,1435.1 1988.9,1435.29 2001.11,1435.45 2013.32,1435.69 2025.54,1435.84 2037.75,1436.01 2049.96,1436.12 2062.17,1436.25 2074.38,1436.38 2086.59,1436.46 2098.8,1436.39 2111.01,1436.34 2123.22,1436.3 2135.44,1436.26 2147.65,1436.23 2159.86,1436.25 2172.07,1436.27 2184.28,1436.23 2196.49,1436.25 2208.7,1436.4 2220.91,1436.51 2233.13,1436.45 2245.34,1436.41 2257.55,1436.43 2269.76,1436.45 2281.97,1436.53 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#3da44d; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,540.914 770.896,1429.16 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#c271d2; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,447.469 609.039,1405.07 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#ac8d18; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,363.42 494.589,1326.74 770.896,1395.77 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#00a9ad; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,295.012 413.66,1170.64 609.039,1309.09 804.418,1376.17 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#ed5d92; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,243.795 356.435,962.992 494.589,1146.08 632.742,1263.97 770.896,1336.89 909.05,1380.42 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#c68125; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,204.009 315.971,758.587 413.66,939.645 511.35,1081.31 609.039,1188.55 706.728,1266.82 804.418,1322.45 902.107,1361.18 999.797,1387.37 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#00a98d; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,177.16 287.358,588.892 356.435,743.09 425.512,877.033 494.589,990.787 563.666,1085.86 632.742,1163.99 701.819,1226.85 770.896,1276.73 839.973,1315.96 909.05,1346.29 978.127,1369.87 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#8e971d; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,153.65 267.126,453.654 315.971,574.974 364.815,686.863 413.66,788.501 462.505,879.902 511.35,961.578 560.194,1033.84 609.039,1097.03 657.884,1151.79 706.728,1198.94 755.573,1239.48 804.418,1274.11 853.262,1303.22 902.107,1327.79 950.952,1348.44 999.797,1365.24 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#00a8cb; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,139.809 252.82,356.311 287.358,448.129 321.897,535.76 356.435,618.396 390.973,695.862 425.512,768.03 460.05,834.964 494.589,896.833 529.127,953.645 563.666,1005.62 598.204,1053.15 632.742,1096.52 667.281,1136 701.819,1171.47 736.358,1203.52 770.896,1232.33 805.435,1258.08 839.973,1280.88 874.511,1301.3 909.05,1319.23 943.588,1335.09 978.127,1349.11 1012.67,1361.46 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#9b7fe8; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,123.423 242.704,278.641 267.126,346.441 291.548,412.543 315.971,476.34 340.393,537.76 364.815,596.48 389.238,652.503 413.66,705.717 438.082,756.269 462.505,804.18 486.927,849.71 511.35,892.755 535.772,933.447 560.194,971.736 584.617,1007.72 609.039,1041.39 633.461,1072.99 657.884,1102.5 682.306,1130.06 706.728,1155.76 731.151,1179.58 755.573,1201.7 779.995,1222.3 804.418,1241.29 828.84,1258.88 853.262,1275.05 877.685,1290 902.107,1303.68 926.53,1316.21 950.952,1327.74 975.374,1338.27 999.797,1347.98 1024.22,1356.86 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#608cf6; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,111.156 235.551,221.78 252.82,270.965 270.089,319.588 287.358,367.333 304.627,413.924 321.897,459.283 339.166,503.186 356.435,545.817 373.704,587.058 390.973,626.999 408.243,665.632 425.512,702.995 442.781,739.045 460.05,773.795 477.319,807.26 494.589,839.511 511.858,870.395 529.127,900.12 546.396,928.731 563.666,956.188 580.935,982.521 598.204,1007.79 615.473,1031.94 632.742,1055.1 650.012,1077.13 667.281,1098.21 684.55,1118.36 701.819,1137.73 719.088,1156.22 736.358,1173.87 753.627,1190.56 770.896,1206.41 788.165,1221.4 805.435,1235.54 822.704,1248.97 839.973,1261.6 857.242,1273.59 874.511,1284.96 891.781,1295.7 909.05,1305.86 926.319,1315.4 943.588,1324.36 960.857,1332.71 978.127,1340.58 995.396,1347.96 1012.67,1354.82 1029.93,1361.3 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#f05f73; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,87.9763 230.492,176.293 242.704,213.425 254.915,249.511 267.126,284.9 279.337,319.546 291.548,353.436 303.76,386.605 315.971,419.122 328.182,451 340.393,482.097 352.604,512.496 364.815,542.218 377.027,571.291 389.238,599.762 401.449,627.603 413.66,654.726 425.871,681.163 438.082,706.905 450.294,732.015 462.505,756.456 474.716,780.198 486.927,803.338 499.138,825.884 511.35,847.835 523.561,869.208 535.772,890.005 547.983,910.238 560.194,929.92 572.405,949.064 584.617,967.582 596.828,985.452 609.039,1002.81 621.25,1019.5 633.461,1035.62 645.672,1051.3 657.884,1066.5 670.095,1081.19 682.306,1095.32 694.517,1108.95 706.728,1122.14 718.94,1134.93 731.151,1147.24 743.362,1159.1 755.573,1170.63 767.784,1181.77 779.995,1192.63 792.207,1203.03 804.418,1213.13 816.629,1222.78 828.84,1232.08 841.051,1240.92 853.262,1249.45 865.474,1257.62 877.685,1265.45 889.896,1272.85 902.107,1280.05 914.318,1286.96 926.53,1293.59 938.741,1299.95 950.952,1306.01 963.163,1311.82 975.374,1317.41 987.585,1322.75 999.797,1327.82 1012.01,1332.68 1024.22,1337.33 1036.43,1341.77 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#dd64b5; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,640.396 999.797,1433.47 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#6b9e32; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,540.914 770.896,1429.16 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#009af9; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,447.469 609.039,1405.07 999.797,1426.02 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#e26f46; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,363.42 494.589,1326.74 770.896,1395.77 1047.2,1420.83 1323.51,1429.56 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#3da44d; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,295.012 413.66,1170.64 609.039,1309.09 804.418,1376.17 999.797,1408.21 1195.18,1423.17 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#c271d2; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,243.795 356.435,962.992 494.589,1146.08 632.742,1263.97 770.896,1336.89 909.05,1380.42 1047.2,1404.83 1185.36,1418.62 1323.51,1426.43 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#ac8d18; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,204.009 315.971,758.587 413.66,939.645 511.35,1081.31 609.039,1188.55 706.728,1266.82 804.418,1322.45 902.107,1361.18 999.797,1387.37 1097.49,1404.69 1195.18,1415.76 1292.86,1422.53 1390.55,1426.75 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#00a9ad; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,177.16 287.358,588.892 356.435,743.09 425.512,877.033 494.589,990.787 563.666,1085.86 632.742,1163.99 701.819,1226.85 770.896,1276.73 839.973,1315.96 909.05,1346.29 978.127,1369.87 1047.2,1387.53 1116.28,1400.77 1185.36,1410.46 1254.43,1417.69 1323.51,1423.44 1392.59,1427.54 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#ed5d92; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,153.65 267.126,453.654 315.971,574.974 364.815,686.863 413.66,788.501 462.505,879.902 511.35,961.578 560.194,1033.84 609.039,1097.03 657.884,1151.79 706.728,1198.94 755.573,1239.48 804.418,1274.11 853.262,1303.22 902.107,1327.79 950.952,1348.44 999.797,1365.24 1048.64,1379.1 1097.49,1390.39 1146.33,1399.65 1195.18,1407.14 1244.02,1413.17 1292.86,1418.12 1341.71,1421.93 1390.55,1424.98 1439.4,1427.48 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#c68125; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,139.809 252.82,356.311 287.358,448.129 321.897,535.76 356.435,618.396 390.973,695.862 425.512,768.03 460.05,834.964 494.589,896.833 529.127,953.645 563.666,1005.62 598.204,1053.15 632.742,1096.52 667.281,1136 701.819,1171.47 736.358,1203.52 770.896,1232.33 805.435,1258.08 839.973,1280.88 874.511,1301.3 909.05,1319.23 943.588,1335.09 978.127,1349.11 1012.67,1361.46 1047.2,1372.22 1081.74,1381.88 1116.28,1390.07 1150.82,1397.05 1185.36,1403.15 1219.9,1408.29 1254.43,1412.44 1288.97,1415.99 1323.51,1419.03 1358.05,1421.7 1392.59,1423.9 1427.13,1425.7 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#00a98d; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,123.423 242.704,278.641 267.126,346.441 291.548,412.543 315.971,476.34 340.393,537.76 364.815,596.48 389.238,652.503 413.66,705.717 438.082,756.269 462.505,804.18 486.927,849.71 511.35,892.755 535.772,933.447 560.194,971.736 584.617,1007.72 609.039,1041.39 633.461,1072.99 657.884,1102.5 682.306,1130.06 706.728,1155.76 731.151,1179.58 755.573,1201.7 779.995,1222.3 804.418,1241.29 828.84,1258.88 853.262,1275.05 877.685,1290 902.107,1303.68 926.53,1316.21 950.952,1327.74 975.374,1338.27 999.797,1347.98 1024.22,1356.86 1048.64,1365.02 1073.06,1372.51 1097.49,1379.37 1121.91,1385.35 1146.33,1390.91 1170.75,1395.91 1195.18,1400.54 1219.6,1404.77 1244.02,1408.55 1268.44,1412.11 1292.86,1415.28 1317.29,1418.16 1341.71,1420.72 1366.13,1422.92 1390.55,1424.97 1414.98,1426.74 1439.4,1428.28 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#8e971d; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,111.156 235.551,221.78 252.82,270.965 270.089,319.588 287.358,367.333 304.627,413.924 321.897,459.283 339.166,503.186 356.435,545.817 373.704,587.058 390.973,626.999 408.243,665.632 425.512,702.995 442.781,739.045 460.05,773.795 477.319,807.26 494.589,839.511 511.858,870.395 529.127,900.12 546.396,928.731 563.666,956.188 580.935,982.521 598.204,1007.79 615.473,1031.94 632.742,1055.1 650.012,1077.13 667.281,1098.21 684.55,1118.36 701.819,1137.73 719.088,1156.22 736.358,1173.87 753.627,1190.56 770.896,1206.41 788.165,1221.4 805.435,1235.54 822.704,1248.97 839.973,1261.6 857.242,1273.59 874.511,1284.96 891.781,1295.7 909.05,1305.86 926.319,1315.4 943.588,1324.36 960.857,1332.71 978.127,1340.58 995.396,1347.96 1012.67,1354.82 1029.93,1361.3 1047.2,1367.31 1064.47,1372.9 1081.74,1378.01 1099.01,1382.82 1116.28,1387.28 1133.55,1391.46 1150.82,1395.27 1168.09,1398.81 1185.36,1402.03 1202.63,1405.05 1219.9,1407.82 1237.16,1410.4 1254.43,1412.83 1271.7,1415.1 1288.97,1417.18 1306.24,1419.11 1323.51,1420.93 1340.78,1422.59 1358.05,1424.18 1375.32,1425.66 1392.59,1427.04 1409.86,1428.19 1427.13,1429.23 1444.4,1430.25 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#00a8cb; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,87.9763 230.492,176.293 242.704,213.425 254.915,249.511 267.126,284.9 279.337,319.546 291.548,353.436 303.76,386.605 315.971,419.122 328.182,451 340.393,482.097 352.604,512.496 364.815,542.218 377.027,571.291 389.238,599.762 401.449,627.603 413.66,654.726 425.871,681.163 438.082,706.905 450.294,732.015 462.505,756.456 474.716,780.198 486.927,803.338 499.138,825.884 511.35,847.835 523.561,869.208 535.772,890.005 547.983,910.238 560.194,929.92 572.405,949.064 584.617,967.582 596.828,985.452 609.039,1002.81 621.25,1019.5 633.461,1035.62 645.672,1051.3 657.884,1066.5 670.095,1081.19 682.306,1095.32 694.517,1108.95 706.728,1122.14 718.94,1134.93 731.151,1147.24 743.362,1159.1 755.573,1170.63 767.784,1181.77 779.995,1192.63 792.207,1203.03 804.418,1213.13 816.629,1222.78 828.84,1232.08 841.051,1240.92 853.262,1249.45 865.474,1257.62 877.685,1265.45 889.896,1272.85 902.107,1280.05 914.318,1286.96 926.53,1293.59 938.741,1299.95 950.952,1306.01 963.163,1311.82 975.374,1317.41 987.585,1322.75 999.797,1327.82 1012.01,1332.68 1024.22,1337.33 1036.43,1341.77 1048.64,1345.97 1060.85,1350.03 1073.06,1353.86 1085.27,1357.6 1097.49,1361.17 1109.7,1364.59 1121.91,1367.82 1134.12,1370.98 1146.33,1374.03 1158.54,1376.93 1170.75,1379.71 1182.96,1382.42 1195.18,1385.07 1207.39,1387.57 1219.6,1389.93 1231.81,1392.14 1244.02,1394.28 1256.23,1396.41 1268.44,1398.46 1280.65,1400.32 1292.86,1402.05 1305.08,1403.82 1317.29,1405.64 1329.5,1407.31 1341.71,1408.94 1353.92,1410.47 1366.13,1411.93 1378.34,1413.35 1390.55,1414.65 1402.77,1415.81 1414.98,1416.89 1427.19,1417.84 1439.4,1418.69 1451.61,1419.48 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#9b7fe8; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,640.396 999.797,1433.47 1781.31,1434.89 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#608cf6; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,540.914 770.896,1429.16 1323.51,1433.56 1876.13,1434.9 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#f05f73; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,447.469 609.039,1405.07 999.797,1426.02 1390.55,1432.48 1781.31,1434.18 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#dd64b5; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,363.42 494.589,1326.74 770.896,1395.77 1047.2,1420.83 1323.51,1429.56 1599.82,1432.57 1876.13,1434.08 2152.43,1433.83 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#6b9e32; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,295.012 413.66,1170.64 609.039,1309.09 804.418,1376.17 999.797,1408.21 1195.18,1423.17 1390.55,1429.27 1585.93,1431.95 1781.31,1433.22 1976.69,1433.72 2172.07,1434.81 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#009af9; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,243.795 356.435,962.992 494.589,1146.08 632.742,1263.97 770.896,1336.89 909.05,1380.42 1047.2,1404.83 1185.36,1418.62 1323.51,1426.43 1461.66,1430.53 1599.82,1432.79 1737.97,1433.21 1876.13,1433.81 2014.28,1433.86 2152.43,1434.05 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#e26f46; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,204.009 315.971,758.587 413.66,939.645 511.35,1081.31 609.039,1188.55 706.728,1266.82 804.418,1322.45 902.107,1361.18 999.797,1387.37 1097.49,1404.69 1195.18,1415.76 1292.86,1422.53 1390.55,1426.75 1488.24,1429.91 1585.93,1431.67 1683.62,1432.46 1781.31,1433.16 1879,1433.66 1976.69,1434.09 2074.38,1434.34 2172.07,1434.31 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#3da44d; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,177.16 287.358,588.892 356.435,743.09 425.512,877.033 494.589,990.787 563.666,1085.86 632.742,1163.99 701.819,1226.85 770.896,1276.73 839.973,1315.96 909.05,1346.29 978.127,1369.87 1047.2,1387.53 1116.28,1400.77 1185.36,1410.46 1254.43,1417.69 1323.51,1423.44 1392.59,1427.54 1461.66,1429.93 1530.74,1431.51 1599.82,1432.76 1668.9,1433.78 1737.97,1434.58 1807.05,1434.95 1876.13,1435.05 1945.2,1434.89 2014.28,1435.16 2083.36,1435.59 2152.43,1435.9 2221.51,1435.75 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#c271d2; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,153.65 267.126,453.654 315.971,574.974 364.815,686.863 413.66,788.501 462.505,879.902 511.35,961.578 560.194,1033.84 609.039,1097.03 657.884,1151.79 706.728,1198.94 755.573,1239.48 804.418,1274.11 853.262,1303.22 902.107,1327.79 950.952,1348.44 999.797,1365.24 1048.64,1379.1 1097.49,1390.39 1146.33,1399.65 1195.18,1407.14 1244.02,1413.17 1292.86,1418.12 1341.71,1421.93 1390.55,1424.98 1439.4,1427.48 1488.24,1429.51 1537.09,1430.95 1585.93,1432.17 1634.78,1433.12 1683.62,1433.98 1732.47,1434.57 1781.31,1434.95 1830.16,1435.21 1879,1435.28 1927.85,1435.29 1976.69,1435.36 2025.54,1435.34 2074.38,1435.34 2123.22,1435.29 2172.07,1435.16 2220.91,1435.11 2269.76,1434.98 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#ac8d18; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,139.809 252.82,356.311 287.358,448.129 321.897,535.76 356.435,618.396 390.973,695.862 425.512,768.03 460.05,834.964 494.589,896.833 529.127,953.645 563.666,1005.62 598.204,1053.15 632.742,1096.52 667.281,1136 701.819,1171.47 736.358,1203.52 770.896,1232.33 805.435,1258.08 839.973,1280.88 874.511,1301.3 909.05,1319.23 943.588,1335.09 978.127,1349.11 1012.67,1361.46 1047.2,1372.22 1081.74,1381.88 1116.28,1390.07 1150.82,1397.05 1185.36,1403.15 1219.9,1408.29 1254.43,1412.44 1288.97,1415.99 1323.51,1419.03 1358.05,1421.7 1392.59,1423.9 1427.13,1425.7 1461.66,1427.26 1496.2,1428.69 1530.74,1429.72 1565.28,1430.68 1599.82,1431.46 1634.36,1432.2 1668.9,1432.93 1703.43,1433.42 1737.97,1433.78 1772.51,1434.09 1807.05,1434.42 1841.59,1434.75 1876.13,1435.1 1910.66,1435.43 1945.2,1435.7 1979.74,1435.92 2014.28,1436.32 2048.82,1436.7 2083.36,1436.87 2117.89,1436.98 2152.43,1437.16 2186.97,1437.36 2221.51,1437.56 2256.05,1437.68 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#00a9ad; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,123.423 242.704,278.641 267.126,346.441 291.548,412.543 315.971,476.34 340.393,537.76 364.815,596.48 389.238,652.503 413.66,705.717 438.082,756.269 462.505,804.18 486.927,849.71 511.35,892.755 535.772,933.447 560.194,971.736 584.617,1007.72 609.039,1041.39 633.461,1072.99 657.884,1102.5 682.306,1130.06 706.728,1155.76 731.151,1179.58 755.573,1201.7 779.995,1222.3 804.418,1241.29 828.84,1258.88 853.262,1275.05 877.685,1290 902.107,1303.68 926.53,1316.21 950.952,1327.74 975.374,1338.27 999.797,1347.98 1024.22,1356.86 1048.64,1365.02 1073.06,1372.51 1097.49,1379.37 1121.91,1385.35 1146.33,1390.91 1170.75,1395.91 1195.18,1400.54 1219.6,1404.77 1244.02,1408.55 1268.44,1412.11 1292.86,1415.28 1317.29,1418.16 1341.71,1420.72 1366.13,1422.92 1390.55,1424.97 1414.98,1426.74 1439.4,1428.28 1463.82,1429.75 1488.24,1431.03 1512.67,1432.12 1537.09,1433.07 1561.51,1434.01 1585.93,1434.82 1610.36,1435.55 1634.78,1436.31 1659.2,1437.02 1683.62,1437.47 1708.04,1437.85 1732.47,1438.22 1756.89,1438.47 1781.31,1438.59 1805.73,1438.6 1830.16,1438.69 1854.58,1438.78 1879,1438.82 1903.42,1438.77 1927.85,1438.78 1952.27,1438.81 1976.69,1438.84 2001.11,1438.86 2025.54,1438.87 2049.96,1438.87 2074.38,1438.98 2098.8,1439.12 2123.22,1439.22 2147.65,1439.3 2172.07,1439.44 2196.49,1439.55 2220.91,1439.6 2245.34,1439.62 2269.76,1439.71 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#ed5d92; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,111.156 235.551,221.78 252.82,270.965 270.089,319.588 287.358,367.333 304.627,413.924 321.897,459.283 339.166,503.186 356.435,545.817 373.704,587.058 390.973,626.999 408.243,665.632 425.512,702.995 442.781,739.045 460.05,773.795 477.319,807.26 494.589,839.511 511.858,870.395 529.127,900.12 546.396,928.731 563.666,956.188 580.935,982.521 598.204,1007.79 615.473,1031.94 632.742,1055.1 650.012,1077.13 667.281,1098.21 684.55,1118.36 701.819,1137.73 719.088,1156.22 736.358,1173.87 753.627,1190.56 770.896,1206.41 788.165,1221.4 805.435,1235.54 822.704,1248.97 839.973,1261.6 857.242,1273.59 874.511,1284.96 891.781,1295.7 909.05,1305.86 926.319,1315.4 943.588,1324.36 960.857,1332.71 978.127,1340.58 995.396,1347.96 1012.67,1354.82 1029.93,1361.3 1047.2,1367.31 1064.47,1372.9 1081.74,1378.01 1099.01,1382.82 1116.28,1387.28 1133.55,1391.46 1150.82,1395.27 1168.09,1398.81 1185.36,1402.03 1202.63,1405.05 1219.9,1407.82 1237.16,1410.4 1254.43,1412.83 1271.7,1415.1 1288.97,1417.18 1306.24,1419.11 1323.51,1420.93 1340.78,1422.59 1358.05,1424.18 1375.32,1425.66 1392.59,1427.04 1409.86,1428.19 1427.13,1429.23 1444.4,1430.25 1461.66,1431.1 1478.93,1431.91 1496.2,1432.66 1513.47,1433.41 1530.74,1434.08 1548.01,1434.75 1565.28,1435.33 1582.55,1435.9 1599.82,1436.45 1617.09,1436.96 1634.36,1437.41 1651.63,1437.83 1668.9,1438.27 1686.16,1438.61 1703.43,1438.98 1720.7,1439.39 1737.97,1439.77 1755.24,1440.2 1772.51,1440.53 1789.78,1441.06 1807.05,1441.47 1824.32,1441.84 1841.59,1442.2 1858.86,1442.53 1876.13,1442.79 1893.39,1443.02 1910.66,1443.2 1927.93,1443.45 1945.2,1443.67 1962.47,1443.89 1979.74,1444.09 1997.01,1444.22 2014.28,1444.41 2031.55,1444.55 2048.82,1444.69 2066.09,1444.8 2083.36,1444.9 2100.63,1444.95 2117.89,1445.03 2135.16,1445.1 2152.43,1445.22 2169.7,1445.41 2186.97,1445.52 2204.24,1445.6 2221.51,1445.71 2238.78,1445.72 2256.05,1445.66 2273.32,1445.57 2290.59,1445.51 \"/>\n",
       "<polyline clip-path=\"url(#clip402)\" style=\"stroke:#c68125; stroke-linecap:round; stroke-linejoin:round; stroke-width:4; stroke-opacity:1; fill:none\" points=\"218.281,87.9763 230.492,176.293 242.704,213.425 254.915,249.511 267.126,284.9 279.337,319.546 291.548,353.436 303.76,386.605 315.971,419.122 328.182,451 340.393,482.097 352.604,512.496 364.815,542.218 377.027,571.291 389.238,599.762 401.449,627.603 413.66,654.726 425.871,681.163 438.082,706.905 450.294,732.015 462.505,756.456 474.716,780.198 486.927,803.338 499.138,825.884 511.35,847.835 523.561,869.208 535.772,890.005 547.983,910.238 560.194,929.92 572.405,949.064 584.617,967.582 596.828,985.452 609.039,1002.81 621.25,1019.5 633.461,1035.62 645.672,1051.3 657.884,1066.5 670.095,1081.19 682.306,1095.32 694.517,1108.95 706.728,1122.14 718.94,1134.93 731.151,1147.24 743.362,1159.1 755.573,1170.63 767.784,1181.77 779.995,1192.63 792.207,1203.03 804.418,1213.13 816.629,1222.78 828.84,1232.08 841.051,1240.92 853.262,1249.45 865.474,1257.62 877.685,1265.45 889.896,1272.85 902.107,1280.05 914.318,1286.96 926.53,1293.59 938.741,1299.95 950.952,1306.01 963.163,1311.82 975.374,1317.41 987.585,1322.75 999.797,1327.82 1012.01,1332.68 1024.22,1337.33 1036.43,1341.77 1048.64,1345.97 1060.85,1350.03 1073.06,1353.86 1085.27,1357.6 1097.49,1361.17 1109.7,1364.59 1121.91,1367.82 1134.12,1370.98 1146.33,1374.03 1158.54,1376.93 1170.75,1379.71 1182.96,1382.42 1195.18,1385.07 1207.39,1387.57 1219.6,1389.93 1231.81,1392.14 1244.02,1394.28 1256.23,1396.41 1268.44,1398.46 1280.65,1400.32 1292.86,1402.05 1305.08,1403.82 1317.29,1405.64 1329.5,1407.31 1341.71,1408.94 1353.92,1410.47 1366.13,1411.93 1378.34,1413.35 1390.55,1414.65 1402.77,1415.81 1414.98,1416.89 1427.19,1417.84 1439.4,1418.69 1451.61,1419.48 1463.82,1420.17 1476.03,1420.81 1488.24,1421.43 1500.45,1422.01 1512.67,1422.62 1524.88,1423.24 1537.09,1423.94 1549.3,1424.59 1561.51,1425.22 1573.72,1425.81 1585.93,1426.27 1598.14,1426.67 1610.36,1427.17 1622.57,1427.6 1634.78,1428.01 1646.99,1428.46 1659.2,1428.91 1671.41,1429.33 1683.62,1429.69 1695.83,1430.12 1708.04,1430.44 1720.26,1430.72 1732.47,1431.02 1744.68,1431.38 1756.89,1431.78 1769.1,1432.01 1781.31,1432.17 1793.52,1432.31 1805.73,1432.48 1817.95,1432.63 1830.16,1432.74 1842.37,1432.79 1854.58,1432.96 1866.79,1433.01 1879,1433.06 1891.21,1433.22 1903.42,1433.44 1915.63,1433.75 1927.85,1434.04 1940.06,1434.34 1952.27,1434.61 1964.48,1434.87 1976.69,1435.1 1988.9,1435.29 2001.11,1435.45 2013.32,1435.69 2025.54,1435.84 2037.75,1436.01 2049.96,1436.12 2062.17,1436.25 2074.38,1436.38 2086.59,1436.46 2098.8,1436.39 2111.01,1436.34 2123.22,1436.3 2135.44,1436.26 2147.65,1436.23 2159.86,1436.25 2172.07,1436.27 2184.28,1436.23 2196.49,1436.25 2208.7,1436.4 2220.91,1436.51 2233.13,1436.45 2245.34,1436.41 2257.55,1436.43 2269.76,1436.45 2281.97,1436.53 \"/>\n",
       "</svg>\n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for lgx in 1:lgL\n",
    "    x=2^lgx\n",
    "    last_time = round(Int,0.25*(measurement_time ÷ Δt * (x/L)^z))\n",
    "    t_renormalized = (0:Δt:measurement_time) ./ x^z\n",
    "    plot!(fig,t_renormalized[1:last_time], (x^(-2*ζ) .* corr[lgx+1,1:last_time]))\n",
    "end\n",
    "display(fig)"
   ]
  }
 ],
 "metadata": {
  "hide_input": false,
  "kernelspec": {
   "display_name": "Julia 1.8.5",
   "language": "julia",
   "name": "julia-1.8"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.8.5"
  },
  "varInspector": {
   "cols": {
    "lenName": 16,
    "lenType": 16,
    "lenVar": 40
   },
   "kernels_config": {
    "python": {
     "delete_cmd_postfix": "",
     "delete_cmd_prefix": "del ",
     "library": "var_list.py",
     "varRefreshCmd": "print(var_dic_list())"
    },
    "r": {
     "delete_cmd_postfix": ") ",
     "delete_cmd_prefix": "rm(",
     "library": "var_list.r",
     "varRefreshCmd": "cat(var_dic_list()) "
    }
   },
   "types_to_exclude": [
    "module",
    "function",
    "builtin_function_or_method",
    "instance",
    "_Feature"
   ],
   "window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

